The Inclusion of Two-Loop SUSYQCD Corrections to Gluino and Squark Pole Masses in the Minimal and Next-to-Minimal Supersymmetric Standard Model: SOFTSUSY3.7

We describe an extension of the SOFTSUSY spectrum calculator to include two-loop supersymmetric QCD (SUSYQCD) corrections of order $\mathcal{O}(\alpha_s^2)$ to gluino and squark pole masses, either in the minimal supersymmetric standard model (MSSM) or the next-to-minimal supersymmetric standard model (NMSSM). This document provides an overview of the program and acts as a manual for the new version of SOFTSUSY, which includes the increase in accuracy in squark and gluino pole mass predictions.

==> anc/higher.cpp <==
/** 
   Project:     SOFTSUSY 
   File:        higher.cpp
   Author:      B.C. Allanach, S. Martin, D. Robertson and R. Ruiz de Austri
   Manual:      B.C. Allanach, S. Martin, D. Robertson and R. Ruiz de Austri, 
                arXiv:16??.?????
   Webpage:     http://allanach.home.cern.ch/allanach/softsusy.html
   Description: main calling program to be put in src/ in the softsusy
                directory. Running make will produce an executable called
                "higher.x", which takes no arguments. Running "higher.x"
                produces the data given in "twoLoop.dat", which were used to 
                make the figures in the manual, and which illustrate the size 
                of two-loop contributions to gluino and squark masses and the
                resulting corrections to gluino and squark production 
                cross-sections at the 13 TeV LHC. You will need to install 
                NLL-fast (google it) in some directory, and compile it to get 
                an executable which you should call nllfast13. Then change 
                the variable fullPathToNllFast just
                below to point to the directory you've placed nllfast13 in. 
*/

#include <iostream>
#include "mycomplex.h"
#include "def.h"
#include "linalg.h"
#include "lowe.h"
#include "rge.h"
#include "softsusy.h"
#include "softpars.h"
#include "susy.h"
#include "utils.h"
#include "numerics.h"

#ifdef COMPILE_TWO_LOOP_SPARTICLE_MASS

/// Change this variable to the location in your code of nllfast
const char * fullPathToNllFast = "/home/bca20/code/nllfast-3.1-13TeV/";

bool treeLevelGluino = false;

/// NLLFAST version
void getCrossSection(MssmSoftsusy & r, double m0, double m12, double a0, 
		     double tanb, double & xsGG, double & xsSG, double & xsSS,
		     double & xsSB, double & xsTB) {
  double mg = r.displayPhys().mGluino;
  double mt1 = minimum(r.displayPhys().mu(1, 3), r.displayPhys().mu(2, 3));
  double mq  = (r.displayPhys().mu(1, 1) + r.displayPhys().md(1, 1) +
		r.displayPhys().mu(1, 2) + r.displayPhys().md(1, 2)) * 0.25;

  char buff[500];

  sprintf(buff, "cd %s; ./nllfast13 gg mstw %f %f > output 2> err; ./nllfast13 sg mstw %f %f >> output 2>> err; ./nllfast13 ss mstw %f %f >> output 2>> err; ./nllfast13 sb mstw %f %f >> output 2>> err; ./nllfast13 st mstw %f >> output 2>> err",fullPathToNllFast,mq,mg,mq,mg,mq,mg,mq,mg,mt1);

  //  cout << buff << endl; exit(0)
  int err = system(buff);
  xsGG = 0.; xsSG = 0.; xsSS = 0.; xsSB = 0.; xsTB = 0.;

  string c;
  if (!err) {
    char fn[500]; sprintf(fn,"%s/output",fullPathToNllFast);
    fstream fin(fn, ios::in); 
    // Following lines corrected Jan. 15 2016 by SPM, to give NLL+NLO 
    // cross-sections. Previously, xsGG, xsSG, xsSS, and xsSB were 
    // all NLO only, and xsTB was d_mu+.
    fin >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c
    	>> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c 
	>> c >> c >> c >> c >> c >> xsGG >> c >> c >> c >> c >> c >> c 
	>> c >> c;
    fin >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c 
	>> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c 
	>> c >> c >> c >> c >> c >> xsSG >> c >> c >> c >> c >> c >> c 
	>> c >> c;
    fin >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c 
	>> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c 
	>> c >> c >> c >> c >> c >> xsSS >> c >> c >> c >> c >> c >> c 
	>> c >> c;
    fin >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c 
	>> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c 
	>> c >> c >> c >> c >> c >> xsSB >> c >> c >> c >> c >> c >> c 
	>> c >> c;
    fin >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c 
	>> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c >> c 
	>> c >> c >> c >> xsTB >> c >> c >> c >> c >> c >> c >> c >> c
	>> c >> c;
    fin.close();

  } else  cout << "CROSS SECTION ERROR\n" << xsGG;

  /* For debugging purposes; compare with command line output of nllfast. SPM.
  cout << "\n" << "squark, gluino, stop1 masses " << mq << " " << mg << " " << mt1 << "\n";
  cout << "gg " << xsGG << "\n";   
  cout << "sg " << xsSG << "\n";   
  cout << "ss " << xsSS << "\n";   
  cout << "sb " << xsSB << "\n";   
  cout << "tb " << xsTB << "\n\n";   
  exit(0);
  */

  return;
}

void scaleVariation() {
    /// Sets format of output: 6 decimal places
    outputCharacteristics(9);

    double m12 = 1000., m0 = 1000., a0 = 0., tanb = 10.;

    int sgnMu = 1;      ///< sign of mu parameter 
    
    QedQcd oneset;      ///< See "lowe.h" for default definitions parameters

    /// most important Standard Model inputs: you may change these and recompile
    double alphasMZ = 0.1187, mtop = 173.5, mbmb = 4.18;
     // double lowRatio = 0.7817552, highRatio = 0.7817581;
    oneset.setAlpha(ALPHAS, alphasMZ);
    oneset.setPoleMt(mtop);
    oneset.setMbMb(mbmb);    
    oneset.toMz();      ///< Runs SM fermion masses to MZ
    
    double qewsbStart = 0.5, qewsbEnd = 2.; int numPoints = 20;

    cout << "# m12 = " << m12 << ", m0 = " << m0 << "\n";
    cout << "# A0 = " << a0 << ", tanBeta = " << tanb << "\n";
    cout << "# alphasMZ = " << alphasMZ << ", Mt = " << mtop << ", mb(mb) = " << mbmb << "\n";

    if (treeLevelGluino) {
      cout << "# Q/MSUSY       Q/GeV           M3(Q)\n";
    } else {
      cout << "# Q/MSUSY       Q/GeV           mgluinopole     msuLpole       	mstop1pole      mstop2pole\n";
    }

    for (int i=0; i<=numPoints; i++) {
      double qewsb = (qewsbEnd - qewsbStart) / double(numPoints) * double(i) + 
	qewsbStart; 
      QEWSB = qewsb;
      DoubleVector pars(3); 
      bool uni = true, ewsbBCscale = false; double mGutGuess = 1.e16;
      
      pars(1) = m0; pars(2) = m12; pars(3) = a0; 
      /// Calculate the spectrum
      MssmSoftsusy r;
      r.lowOrg(sugraBcs, mGutGuess, pars, sgnMu, tanb, oneset, uni, 
	       ewsbBCscale);
      if (treeLevelGluino) {
	r.runto(r.displayMsusy());
	sPhysical aa = r.displayPhys();
	aa.mGluino = r.displayGaugino(3);
	r.setPhys(aa);
      }
      cout << qewsb << " " << r.displayMsusy() << " "  
	   << r.displayPhys().mGluino << " "   // Gluino pole mass
	   << r.displayPhys().mu(1, 1) << " "  // suL pole mass
	   << r.displayPhys().mu(2, 3) << " "  // stop1 pole mass
	   << r.displayPhys().mu(1, 3)         // stop2 pole mass
           << " # " << r.displayProblem() << endl;
    }    
    cout << endl << endl;
}

void doScan(double lowRatio, double highRatio, int numPoints) {

    /// Sets format of output: 6 decimal places
    outputCharacteristics(9);
    expandAroundGluinoPole = 3;

    double m12 = 1000., m0 = 0., m0Overm12 = 0., a0 = -2000., tanb = 10.;

    int sgnMu = 1;      ///< sign of mu parameter 
    
    QedQcd oneset;      ///< See "lowe.h" for default definitions parameters

    /// most important Standard Model inputs: you may change these and recompile
    double alphasMZ = 0.1187, mtop = 173.5, mbmb = 4.18;
    oneset.setAlpha(ALPHAS, alphasMZ);
    oneset.setPoleMt(mtop);
    oneset.setMbMb(mbmb);    
    oneset.toMz();      ///< Runs SM fermion masses to MZ

   cout << "# Figure 3(a) is columns 4, 7, 10, and 13 vs. column 1.\n";
   cout << "# Figure 3(b) is columns 40, 43, 46, 49, and 52 vs. column 1.\n";
   cout << "# m12 = " << m12 << ", A0 = " << a0 << ", tanBeta = " << tanb << "\n";
   cout << "# alphasMZ = " << alphasMZ << ", Mt = " << mtop << ", mb(mb) = " << mbmb << "\n";
   cout << "# m0/M12        m_gl(1-loop)    m_gl(2-loop)    delta(m_gl)     muL(1-loop)     muL(2-loop)     delta(muL)      mt1(1-loop)     mt1(2-loop)     delta(mt1)      mt2(1-loop)     mt2(2-loop)     mdL(1-loop)     mdL(2-loop)     mb1(1-loop)     mb1(2-loop)     muR(1-loop)     muR(2-loop)     muR(1-loop)     muR(2-loop)     mb2(1-loop)     mb2(2-loop)     M3(MSUSY)       muL(MSUSY)      mtL(MSUSY)      mtR(MSUSY)      mdL(MSUSY)      mbL(MSUSY)      muR(MSUSY)      mdR(MSUSY)      mbR(MSUSY)      mt(MSUSY)       mneut1(MSUSY)   mneut2(MSUSY)   mneut3(MSUSY)    mneut4(MSUSY)   gg(1-loop)      gg(2-loop)      delta(gg)        sg(1-loop)      sg(2-loop)      delta(sg)        ss(1-loop)      ss(2-loop)      delta(ss)        sb(1-loop)      sb(2-loop)      delta(sb)        tb(1-loop)      tb(2-loop)      delta(tb)\n";

    DoubleVector pars(3); 
    bool uni = true, ewsbBCscale = false; double mGutGuess = 1.e16;
    int i; for (i=0; i<=numPoints; i++) {
      USE_TWO_LOOP_SPARTICLE_MASS = false;

      MssmSoftsusy r; 
      
      m0Overm12 = lowRatio + 
	(highRatio - lowRatio) / double(numPoints) * double(i);
      m0 = m0Overm12 * m12;
      pars(1) = m0; pars(2) = m12; pars(3) = a0; 
      /// Calculate the spectrum
      r.lowOrg(sugraBcs, mGutGuess, pars, sgnMu, tanb, oneset, uni, 
	       ewsbBCscale);
      
      MssmSoftsusy ho;
      USE_TWO_LOOP_SPARTICLE_MASS = true;
      ho.lowOrg(sugraBcs, mGutGuess, pars, sgnMu, tanb, oneset, uni, 
		ewsbBCscale);
      //      ho.lesHouchesAccordOutput(cout, modelIdent, pars, sgnMu, tanb, qMax, 
      //			       0, ewsbBCscale);

      if (r.displayProblem().test()) cout << "# ";
      cout << m0Overm12 << " "                 // 1
	   << r.displayPhys().mGluino << " "   // 2
	   << ho.displayPhys().mGluino << " "  // 3
	   << ho.displayPhys().mGluino/r.displayPhys().mGluino -1 << " "  // 4
	   << r.displayPhys().mu(1, 1) << " "  // 5
	   << ho.displayPhys().mu(1, 1) << " " // 6
	   << ho.displayPhys().mu(1, 1)/r.displayPhys().mu(1, 1)-1 << " " // 7
	   << r.displayPhys().mu(2, 3) << " "  // 8
	   << ho.displayPhys().mu(2, 3) << " " // 9
	   << ho.displayPhys().mu(2, 3)/r.displayPhys().mu(2, 3)-1 << " " // 10
	   << r.displayPhys().mu(1, 3) << " "  // 11
	   << ho.displayPhys().mu(1, 3) << " " // 12
	   << ho.displayPhys().mu(1, 3)/r.displayPhys().mu(1, 3)-1 << " " // 13
	   << r.displayPhys().md(1, 1) << " "  // 14
	   << ho.displayPhys().md(1, 1) << " " // 15
	   << r.displayPhys().md(1, 3) << " "  // 16
	   << ho.displayPhys().md(1, 3) << " " // 17
	   << r.displayPhys().mu(2, 1) << " "  // 18
	   << ho.displayPhys().mu(2, 1) << " " // 19
	   << r.displayPhys().md(2, 1) << " "  // 20
	   << ho.displayPhys().md(2, 1) << " " // 21
	   << r.displayPhys().md(2, 3) << " "  // 22
	   << ho.displayPhys().md(2, 3) << " ";// 23

      r.runto(r.displayMsusy());
      r.calcDrBarPars();
      cout << r.displayDrBarPars().mGluino  << " " // 24
	   << r.displayDrBarPars().mu(1, 1) << " " // 25
	   << r.displayDrBarPars().mu(1, 3) << " " // 26
	   << r.displayDrBarPars().mu(2, 3) << " " // 27
	   << r.displayDrBarPars().md(1, 1) << " " // 28
	   << r.displayDrBarPars().md(1, 3) << " " // 29
	   << r.displayDrBarPars().mu(2, 1) << " " // 30
	   << r.displayDrBarPars().md(2, 1) << " " // 31
	   << r.displayDrBarPars().md(2, 3) << " " // 32
	   << r.displayDrBarPars().mt       << " " // 33
	   << r.displayDrBarPars().mneut(1) << " " // 34
	   << r.displayDrBarPars().mneut(2) << " " // 35
	   << r.displayDrBarPars().mneut(3) << " " // 36
	   << r.displayDrBarPars().mneut(4) << " ";// 37

      /// calculate 13 TeV cross-sections
      double xsGG, xsSG, xsSS, xsSB, xsTB;
      double xsGGho, xsSGho, xsSSho, xsSBho, xsTBho;
      getCrossSection(r, m0, m12, a0, tanb, xsGG, xsSG, xsSS, xsSB, xsTB);
      getCrossSection(ho, m0, m12, a0, tanb, xsGGho, xsSGho, xsSSho, xsSBho, 
		      xsTBho);
      cout 
	<< xsGG << " "   // 38
	<< xsGGho << " " // 39
	<< xsGGho/(xsGG + 1.0e-20) - 1.0 << " " // 40
	<< xsSG << " "   // 41
	<< xsSGho << " " // 42
	<< xsSGho/(xsSG + 1.0e-20) - 1.0 << " " // 43
	<< xsSS << " "   // 44
	<< xsSSho << " " // 45
	<< xsSSho/(xsSS + 1.0e-20) - 1.0 << " " // 46
	<< xsSB << " "   // 47
	<< xsSBho << " " // 48
	<< xsSBho/(xsSB + 1.0e-20) - 1.0 << " " // 49
	<< xsTB << " "   // 50
	<< xsTBho << " " // 51
	<< xsTBho/(xsTB + 1.0e-20) - 1.0;       // 52

      if (r.displayProblem().test()) cout << " " << r.displayProblem();      
      cout << endl;
    }
}
#endif

int main(int argc, char *argv[]) {
#ifdef COMPILE_TWO_LOOP_SPARTICLE_MASS
  /// Sets up exception handling
  signal(SIGFPE, FPE_ExceptionHandler); 

  TOLERANCE = 1.0e-4;
  try {
    cout << "# Data file for plots\n\n";

    doScan(0.1, 4.4, 430); cout << endl << endl;

    treeLevelGluino = false;
    USE_TWO_LOOP_SPARTICLE_MASS = false;
    cout << "\n# Figure 4, 1-loop pole masses\n";
    scaleVariation(); 

    treeLevelGluino = false;
    USE_TWO_LOOP_SPARTICLE_MASS = true;
    expandAroundGluinoPole = 3;
    cout << "\n# Figure 4, 2-loop pole masses, gluino re-expanded about both gluino and squark\n";
    scaleVariation(); 

    treeLevelGluino = false;
    USE_TWO_LOOP_SPARTICLE_MASS = true;
    expandAroundGluinoPole = 2;
    cout << "\n# Figure 4, 2-loop pole masses, gluino re-expanded about gluino only\n";
    scaleVariation(); 

    treeLevelGluino = false;
    USE_TWO_LOOP_SPARTICLE_MASS = true;
    expandAroundGluinoPole = 1;
    cout << "\n# Figure 4, 2-loop pole masses, no re-expansion\n";
    scaleVariation(); 
  }
  catch(const string & a) { cout << a; return -1; }
  catch(const char * a) { cout << a; return -1; }
  catch(...) { cout << "Unknown type of exception caught.\n"; return -1; }
#else
  cout << "Error: you must do ./configure --enable-two-loop-sparticle-mass-compilation before making this program\n";
#endif
  return 0;
}




==> anc/twoLoop.dat <==
# Data file for plots

# Figure 3(a) is columns 4, 7, 10, and 13 vs. column 1.
# Figure 3(b) is columns 40, 43, 46, 49, and 52 vs. column 1.
# m12 = 1.000000000e+03, A0 = -2.000000000e+03, tanBeta = 1.000000000e+01
# alphasMZ = 1.187000000e-01, Mt = 1.735000000e+02, mb(mb) = 4.180000000e+00
# m0/M12        m_gl(1-loop)    m_gl(2-loop)    delta(m_gl)     muL(1-loop)     muL(2-loop)     delta(muL)      mt1(1-loop)     mt1(2-loop)     delta(mt1)      mt2(1-loop)     mt2(2-loop)     mdL(1-loop)     mdL(2-loop)     mb1(1-loop)     mb1(2-loop)     muR(1-loop)     muR(2-loop)     muR(1-loop)     muR(2-loop)     mb2(1-loop)     mb2(2-loop)     M3(MSUSY)       muL(MSUSY)      mtL(MSUSY)      mtR(MSUSY)      mdL(MSUSY)      mbL(MSUSY)      muR(MSUSY)      mdR(MSUSY)      mbR(MSUSY)      mt(MSUSY)       mneut1(MSUSY)   mneut2(MSUSY)   mneut3(MSUSY)    mneut4(MSUSY)   gg(1-loop)      gg(2-loop)      delta(gg)        sg(1-loop)      sg(2-loop)      delta(sg)        ss(1-loop)      ss(2-loop)      delta(ss)        sb(1-loop)      sb(2-loop)      delta(sb)        tb(1-loop)      tb(2-loop)      delta(tb)
1.000000000e-01 2.184016448e+03 2.213093946e+03 1.331377244e-02 1.990468480e+03 2.001680469e+03 5.632839453e-03 1.285692289e+03 1.296308113e+03 8.256893085e-03 1.757741282e+03 1.770096842e+03 7.029225617e-03 1.991888010e+03 2.003313846e+03 1.719728082e+03 1.731274329e+03 1.908983491e+03 1.919744778e+03 1.900302843e+03 1.910674987e+03 1.880922549e+03 1.891571677e+03 2.145529815e+03 1.935646646e+03 1.723092902e+03 1.251942192e+03 1.937181504e+03 1.685081407e+03 1.857249712e+03 1.848049086e+03 1.829212112e+03 1.380190515e+02 4.318392751e+02 7.861846381e+02 -1.582987322e+03 1.587202831e+03 1.280000000e-04 1.090000000e-04 -1.484375000e-01 2.120000000e-03 1.910000000e-03 -9.905660377e-02 4.210000000e-03 3.990000000e-03 -5.225653207e-02 6.430000000e-04 6.030000000e-04 -6.220839813e-02 8.470000000e-04 7.900000000e-04 -6.729634002e-02
1.100000000e-01 2.184124100e+03 2.213200490e+03 1.331260902e-02 1.991001966e+03 2.002217722e+03 5.633221810e-03 1.286077537e+03 1.296699933e+03 8.259530030e-03 1.758153088e+03 1.770513401e+03 7.030282843e-03 1.992421078e+03 2.003850651e+03 1.720167224e+03 1.731718331e+03 1.909544947e+03 1.920310330e+03 1.900866141e+03 1.911242482e+03 1.881482268e+03 1.892135522e+03 2.145530855e+03 1.936165011e+03 1.723485484e+03 1.252291574e+03 1.937699448e+03 1.685498553e+03 1.857793472e+03 1.848596159e+03 1.829754881e+03 1.380180506e+02 4.318364612e+02 7.861828957e+02 -1.582917922e+03 1.587133806e+03 1.280000000e-04 1.090000000e-04 -1.484375000e-01 2.120000000e-03 1.910000000e-03 -9.905660377e-02 4.210000000e-03 3.980000000e-03 -5.463182898e-02 6.430000000e-04 6.000000000e-04 -6.687402799e-02 8.410000000e-04 7.900000000e-04 -6.064209275e-02
1.200000000e-01 2.184241457e+03 2.213316592e+03 1.331131897e-02 1.991585505e+03 2.002805379e+03 5.633639239e-03 1.286498823e+03 1.297128408e+03 8.262413193e-03 1.758602743e+03 1.770968270e+03 7.031449824e-03 1.993004159e+03 2.004437818e+03 1.720647512e+03 1.732203935e+03 1.910159087e+03 1.920928950e+03 1.901482312e+03 1.911863242e+03 1.882094529e+03 1.892752294e+03 2.145531489e+03 1.936732034e+03 1.723914888e+03 1.252673666e+03 1.938266009e+03 1.685954813e+03 1.858388295e+03 1.849194604e+03 1.830348622e+03 1.380169569e+02 4.318335112e+02 7.861810734e+02 -1.582841472e+03 1.587057771e+03 1.280000000e-04 1.090000000e-04 -1.484375000e-01 2.120000000e-03 1.910000000e-03 -9.905660377e-02 4.190000000e-03 3.980000000e-03 -5.011933174e-02 6.400000000e-04 6.000000000e-04 -6.250000000e-02 8.410000000e-04 7.850000000e-04 -6.658739596e-02
1.300000000e-01 2.184368394e+03 2.213442105e+03 1.330989353e-02 1.992218914e+03 2.003443258e+03 5.634091371e-03 1.286955992e+03 1.297593380e+03 8.265541232e-03 1.759089185e+03 1.771460396e+03 7.032736717e-03 1.993637072e+03 2.005075165e+03 1.721168783e+03 1.732730977e+03 1.910825723e+03 1.921600447e+03 1.902151169e+03 1.912537080e+03 1.882759146e+03 1.893421807e+03 2.145531602e+03 1.937347546e+03 1.724380980e+03 1.253088336e+03 1.938881021e+03 1.686450043e+03 1.859034007e+03 1.849844248e+03 1.830993165e+03 1.380157710e+02 4.318304551e+02 7.861791907e+02 -1.582757870e+03 1.586974624e+03 1.280000000e-04 1.090000000e-04 -1.484375000e-01 2.120000000e-03 1.900000000e-03 -1.037735849e-01 4.190000000e-03 3.960000000e-03 -5.489260143e-02 6.400000000e-04 5.970000000e-04 -6.718750000e-02 8.410000000e-04 7.850000000e-04 -6.658739596e-02
1.400000000e-01 2.184504783e+03 2.213576799e+03 1.330828652e-02 1.992902007e+03 2.004131169e+03 5.634577809e-03 1.287448881e+03 1.298094684e+03 8.268912688e-03 1.759605341e+03 1.771982798e+03 7.034223401e-03 1.994319629e+03 2.005762502e+03 1.721730870e+03 1.733299287e+03 1.911544657e+03 1.922324622e+03 1.902872521e+03 1.913263800e+03 1.883475928e+03 1.894143867e+03 2.145531074e+03 1.938011371e+03 1.724883623e+03 1.253535444e+03 1.939544307e+03 1.686984094e+03 1.859730428e+03 1.850544910e+03 1.831688330e+03 1.380144935e+02 4.318273233e+02 7.861772676e+02 -1.582667012e+03 1.586884263e+03 1.280000000e-04 1.090000000e-04 -1.484375000e-01 2.110000000e-03 1.900000000e-03 -9.952606635e-02 4.170000000e-03 3.960000000e-03 -5.035971223e-02 6.360000000e-04 5.970000000e-04 -6.132075472e-02 8.360000000e-04 7.800000000e-04 -6.698564593e-02
1.500000000e-01 2.184650494e+03 2.213720836e+03 1.330663299e-02 1.993634591e+03 2.004868917e+03 5.635098120e-03 1.287977323e+03 1.298632149e+03 8.272525987e-03 1.760173197e+03 1.772557356e+03 7.035761643e-03 1.995051638e+03 2.006499637e+03 1.722333599e+03 1.733908691e+03 1.912315688e+03 1.923101272e+03 1.903646166e+03 1.914043201e+03 1.884244680e+03 1.894918276e+03 2.145529788e+03 1.938723331e+03 1.725422677e+03 1.254014849e+03 1.940255689e+03 1.687556810e+03 1.860477374e+03 1.851296404e+03 1.832433935e+03 1.380131251e+02 4.318241468e+02 7.861753239e+02 -1.582568795e+03 1.586786584e+03 1.280000000e-04 1.090000000e-04 -1.484375000e-01 2.110000000e-03 1.900000000e-03 -9.952606635e-02 4.160000000e-03 3.940000000e-03 -5.288461538e-02 6.330000000e-04 5.940000000e-04 -6.161137441e-02 8.360000000e-04 7.800000000e-04 -6.698564593e-02
1.600000000e-01 2.184805397e+03 2.213873937e+03 1.330486442e-02 1.994416470e+03 2.005656307e+03 5.635651844e-03 1.288541148e+03 1.299205603e+03 8.276379438e-03 1.760782471e+03 1.773173623e+03 7.037298274e-03 1.995832905e+03 2.007286370e+03 1.722976793e+03 1.734559010e+03 1.913138610e+03 1.923930187e+03 1.904471904e+03 1.914875079e+03 1.885065200e+03 1.895744832e+03 2.145527623e+03 1.939483244e+03 1.725998000e+03 1.254526406e+03 1.941014986e+03 1.688168039e+03 1.861274658e+03 1.852098541e+03 1.833229794e+03 1.380116663e+02 4.318209556e+02 7.861733795e+02 -1.582463113e+03 1.586681483e+03 1.280000000e-04 1.090000000e-04 -1.484375000e-01 2.100000000e-03 1.900000000e-03 -9.523809524e-02 4.140000000e-03 3.930000000e-03 -5.072463768e-02 6.300000000e-04 5.910000000e-04 -6.190476190e-02 8.310000000e-04 7.750000000e-04 -6.738868833e-02
1.700000000e-01 2.184969364e+03 2.214035921e+03 1.330295857e-02 1.995247445e+03 2.006493135e+03 5.636238487e-03 1.289140181e+03 1.299814869e+03 8.280471238e-03 1.761429965e+03 1.773828527e+03 7.038918708e-03 1.996663229e+03 2.008122502e+03 1.723660274e+03 1.735250064e+03 1.914013211e+03 1.924811157e+03 1.905349527e+03 1.915759225e+03 1.885937284e+03 1.896623328e+03 2.145524464e+03 1.940290926e+03 1.726609451e+03 1.255069969e+03 1.941822014e+03 1.688817622e+03 1.862122088e+03 1.852951128e+03 1.834075717e+03 1.380101178e+02 4.318177801e+02 7.861714538e+02 -1.582349864e+03 1.586568858e+03 1.280000000e-04 1.080000000e-04 -1.562500000e-01 2.100000000e-03 1.890000000e-03 -1.000000000e-01 4.140000000e-03 3.910000000e-03 -5.555555556e-02 6.300000000e-04 5.880000000e-04 -6.666666667e-02 8.260000000e-04 7.750000000e-04 -6.174334140e-02
1.800000000e-01 2.185142269e+03 2.214206652e+03 1.330091107e-02 1.996127316e+03 2.007379202e+03 5.636857527e-03 1.289774249e+03 1.300459770e+03 8.284799469e-03 1.762115519e+03 1.774521917e+03 7.040627210e-03 1.997542411e+03 2.009007832e+03 1.724383861e+03 1.735981669e+03 1.914939282e+03 1.925743967e+03 1.906278828e+03 1.916695428e+03 1.886860727e+03 1.897553556e+03 2.145520194e+03 1.941146192e+03 1.727256887e+03 1.255645393e+03 1.942676587e+03 1.689505403e+03 1.863019474e+03 1.853853975e+03 1.834971513e+03 1.380084803e+02 4.318146495e+02 7.861695659e+02 -1.582228944e+03 1.586448607e+03 1.270000000e-04 1.080000000e-04 -1.496062992e-01 2.090000000e-03 1.880000000e-03 -1.004784689e-01 4.120000000e-03 3.900000000e-03 -5.339805825e-02 6.260000000e-04 5.850000000e-04 -6.549520767e-02 8.260000000e-04 7.700000000e-04 -6.779661017e-02
1.900000000e-01 2.185323988e+03 2.214385995e+03 1.329871761e-02 1.997055884e+03 2.008314303e+03 5.637508411e-03 1.290443175e+03 1.301140126e+03 8.289362100e-03 1.762838975e+03 1.775253636e+03 7.042424871e-03 1.998470252e+03 2.009942156e+03 1.725147372e+03 1.736753642e+03 1.915916609e+03 1.926728402e+03 1.907259597e+03 1.917683477e+03 1.887835322e+03 1.898535307e+03 2.145514702e+03 1.942048857e+03 1.727940169e+03 1.256252532e+03 1.943578523e+03 1.690231226e+03 1.863966624e+03 1.854806886e+03 1.835916994e+03 1.380067544e+02 4.318115922e+02 7.861677341e+02 -1.582100254e+03 1.586320632e+03 1.270000000e-04 1.080000000e-04 -1.496062992e-01 2.090000000e-03 1.880000000e-03 -1.004784689e-01 4.110000000e-03 3.880000000e-03 -5.596107056e-02 6.230000000e-04 5.820000000e-04 -6.581059390e-02 8.200000000e-04 7.650000000e-04 -6.707317073e-02
2.000000000e-01 2.185514402e+03 2.214573817e+03 1.329637347e-02 1.998032948e+03 2.009298239e+03 5.638190555e-03 1.291146784e+03 1.301855758e+03 8.294156988e-03 1.763600178e+03 1.776023527e+03 7.044311797e-03 1.999446552e+03 2.010925273e+03 1.725950627e+03 1.737565800e+03 1.916944979e+03 1.927764248e+03 1.908291625e+03 1.918723160e+03 1.888860862e+03 1.899568372e+03 2.145507878e+03 1.942998740e+03 1.728659157e+03 1.256891240e+03 1.944527638e+03 1.690994937e+03 1.864963347e+03 1.855809669e+03 1.836911969e+03 1.380049408e+02 4.318086357e+02 7.861659760e+02 -1.581963699e+03 1.586184837e+03 1.270000000e-04 1.080000000e-04 -1.496062992e-01 2.080000000e-03 1.870000000e-03 -1.009615385e-01 4.090000000e-03 3.870000000e-03 -5.378973105e-02 6.200000000e-04 5.790000000e-04 -6.612903226e-02 8.150000000e-04 7.650000000e-04 -6.134969325e-02
2.100000000e-01 2.185713395e+03 2.214769992e+03 1.329387364e-02 1.999058310e+03 2.010330806e+03 5.638903350e-03 1.291884901e+03 1.302606489e+03 8.299181882e-03 1.764398971e+03 1.776831434e+03 7.046287654e-03 2.000471112e+03 2.011956983e+03 1.726793443e+03 1.738417959e+03 1.918024180e+03 1.928851289e+03 1.909374703e+03 1.919814266e+03 1.889937141e+03 1.900652542e+03 2.145499620e+03 1.943995656e+03 1.729413716e+03 1.257561375e+03 1.945523750e+03 1.691796382e+03 1.866009452e+03 1.856862133e+03 1.837956249e+03 1.380030399e+02 4.318058060e+02 7.861643085e+02 -1.581819183e+03 1.586041129e+03 1.270000000e-04 1.080000000e-04 -1.496062992e-01 2.080000000e-03 1.870000000e-03 -1.009615385e-01 4.080000000e-03 3.850000000e-03 -5.637254902e-02 6.170000000e-04 5.760000000e-04 -6.645056726e-02 8.150000000e-04 7.600000000e-04 -6.748466258e-02
2.200000000e-01 2.185920857e+03 2.214974396e+03 1.329121302e-02 2.000131772e+03 2.011411807e+03 5.639646156e-03 1.292657353e+03 1.303392141e+03 8.304434419e-03 1.765235203e+03 1.777677202e+03 7.048351868e-03 2.001543735e+03 2.013037087e+03 1.727675641e+03 1.739309938e+03 1.919154002e+03 1.929989313e+03 1.910508623e+03 1.920956585e+03 1.891063953e+03 1.901787610e+03 2.145489827e+03 1.945039428e+03 1.730203712e+03 1.258262794e+03 1.946566680e+03 1.692635412e+03 1.867104750e+03 1.857964086e+03 1.839049646e+03 1.380010526e+02 4.318031278e+02 7.861627474e+02 -1.581666619e+03 1.585889420e+03 1.270000000e-04 1.080000000e-04 -1.496062992e-01 2.070000000e-03 1.860000000e-03 -1.014492754e-01 4.060000000e-03 3.840000000e-03 -5.418719212e-02 6.140000000e-04 5.730000000e-04 -6.677524430e-02 8.100000000e-04 7.550000000e-04 -6.790123457e-02
2.300000000e-01 2.186136682e+03 2.215186910e+03 1.328838635e-02 2.001253140e+03 2.012541044e+03 5.640418306e-03 1.293463965e+03 1.304212536e+03 8.309912134e-03 1.766108723e+03 1.778560679e+03 7.050503705e-03 2.002664226e+03 2.014165387e+03 1.728597041e+03 1.740241553e+03 1.920334234e+03 1.931178108e+03 1.911693180e+03 1.922149908e+03 1.892241095e+03 1.902973368e+03 2.145478406e+03 1.946129878e+03 1.731029015e+03 1.258995358e+03 1.947656252e+03 1.693511879e+03 1.868249056e+03 1.859115340e+03 1.840191975e+03 1.379989792e+02 4.318006244e+02 7.861613078e+02 -1.581505922e+03 1.585729627e+03 1.260000000e-04 1.080000000e-04 -1.428571429e-01 2.060000000e-03 1.860000000e-03 -9.708737864e-02 4.040000000e-03 3.820000000e-03 -5.445544554e-02 6.100000000e-04 5.700000000e-04 -6.557377049e-02 8.050000000e-04 7.510000000e-04 -6.708074534e-02
2.400000000e-01 2.186360769e+03 2.215407420e+03 1.328538810e-02 2.002422220e+03 2.013718322e+03 5.641219109e-03 1.294304566e+03 1.305067501e+03 8.315612452e-03 1.767019385e+03 1.779481718e+03 7.052742320e-03 2.003832394e+03 2.015341689e+03 1.729557463e+03 1.741212624e+03 1.921564669e+03 1.932417462e+03 1.912928168e+03 1.923394026e+03 1.893468363e+03 1.904209611e+03 2.145465267e+03 1.947266831e+03 1.731889499e+03 1.259758930e+03 1.948792290e+03 1.694425637e+03 1.869442184e+03 1.860315710e+03 1.841383053e+03 1.379968205e+02 4.317983180e+02 7.861600037e+02 -1.581337009e+03 1.585561667e+03 1.260000000e-04 1.070000000e-04 -1.507936508e-01 2.050000000e-03 1.850000000e-03 -9.756097561e-02 4.010000000e-03 3.810000000e-03 -4.987531172e-02 6.040000000e-04 5.670000000e-04 -6.125827815e-02 8.000000000e-04 7.460000000e-04 -6.750000000e-02
2.500000000e-01 2.186593024e+03 2.215635818e+03 1.328221261e-02 2.003638822e+03 2.014943448e+03 5.642047845e-03 1.295178989e+03 1.305956863e+03 8.321532697e-03 1.767967045e+03 1.780440171e+03 7.055066778e-03 2.005048047e+03 2.016565800e+03 1.730556731e+03 1.742222972e+03 1.922845100e+03 1.933707167e+03 1.914213384e+03 1.924688736e+03 1.894745558e+03 1.905496138e+03 2.145450327e+03 1.948450117e+03 1.732785040e+03 1.260553375e+03 1.949974626e+03 1.695376547e+03 1.870683952e+03 1.861565010e+03 1.842622698e+03 1.379945770e+02 4.317962288e+02 7.861588479e+02 -1.581159804e+03 1.585385465e+03 1.260000000e-04 1.070000000e-04 -1.507936508e-01 2.050000000e-03 1.850000000e-03 -9.756097561e-02 4.000000000e-03 3.790000000e-03 -5.250000000e-02 6.010000000e-04 5.640000000e-04 -6.156405990e-02 7.950000000e-04 7.460000000e-04 -6.163522013e-02
2.600000000e-01 2.186833358e+03 2.215871999e+03 1.327885407e-02 2.004902760e+03 2.016216234e+03 5.642903773e-03 1.296087066e+03 1.306880451e+03 8.327670089e-03 1.768951562e+03 1.781435895e+03 7.057476072e-03 2.006310999e+03 2.017837531e+03 1.731594668e+03 1.743272417e+03 1.924175325e+03 1.935047019e+03 1.915548628e+03 1.926033833e+03 1.896072482e+03 1.906832747e+03 2.145433506e+03 1.949679567e+03 1.733715519e+03 1.261378562e+03 1.951203090e+03 1.696364469e+03 1.871974182e+03 1.862863062e+03 1.843910734e+03 1.379922492e+02 4.317943757e+02 7.861578525e+02 -1.580974236e+03 1.585200950e+03 1.260000000e-04 1.070000000e-04 -1.507936508e-01 2.040000000e-03 1.840000000e-03 -9.803921569e-02 3.980000000e-03 3.760000000e-03 -5.527638191e-02 5.980000000e-04 5.580000000e-04 -6.688963211e-02 7.900000000e-04 7.410000000e-04 -6.202531646e-02
2.700000000e-01 2.187081686e+03 2.216115866e+03 1.327530648e-02 2.006213849e+03 2.017536491e+03 5.643786127e-03 1.297028632e+03 1.307838097e+03 8.334021754e-03 1.769972799e+03 1.782468752e+03 7.059969132e-03 2.007621065e+03 2.019156695e+03 1.732671098e+03 1.744360781e+03 1.925555142e+03 1.936436812e+03 1.916933702e+03 1.927429116e+03 1.897448938e+03 1.908219239e+03 2.145414734e+03 1.950955017e+03 1.734680820e+03 1.262234362e+03 1.952477518e+03 1.697389270e+03 1.873312697e+03 1.864209684e+03 1.845246985e+03 1.379898377e+02 4.317927761e+02 7.861570284e+02 -1.580780236e+03 1.585008055e+03 1.260000000e-04 1.070000000e-04 -1.507936508e-01 2.030000000e-03 1.830000000e-03 -9.852216749e-02 3.970000000e-03 3.750000000e-03 -5.541561713e-02 5.950000000e-04 5.550000000e-04 -6.722689076e-02 7.850000000e-04 7.360000000e-04 -6.242038217e-02
2.800000000e-01 2.187337930e+03 2.216367325e+03 1.327156394e-02 2.007571906e+03 2.018904035e+03 5.644694118e-03 1.298003524e+03 1.308829632e+03 8.340584716e-03 1.771030622e+03 1.783538605e+03 7.062544825e-03 2.008978064e+03 2.020523109e+03 1.733785843e+03 1.745487886e+03 1.926984352e+03 1.937876345e+03 1.918368409e+03 1.928874387e+03 1.898874732e+03 1.909655418e+03 2.145393943e+03 1.952276305e+03 1.735680832e+03 1.263120649e+03 1.953797749e+03 1.698450817e+03 1.874699323e+03 1.865604704e+03 1.846631277e+03 1.379873430e+02 4.317914458e+02 7.861563856e+02 -1.580577742e+03 1.584806716e+03 1.250000000e-04 1.070000000e-04 -1.440000000e-01 2.020000000e-03 1.830000000e-03 -9.405940594e-02 3.930000000e-03 3.730000000e-03 -5.089058524e-02 5.890000000e-04 5.530000000e-04 -6.112054329e-02 7.800000000e-04 7.320000000e-04 -6.153846154e-02
2.900000000e-01 2.187602016e+03 2.216626289e+03 1.326762032e-02 2.008976751e+03 2.020318685e+03 5.645626939e-03 1.299011581e+03 1.309854893e+03 8.347355908e-03 1.772124899e+03 1.784645319e+03 7.065201970e-03 2.010381816e+03 2.021936590e+03 1.734938726e+03 1.746653551e+03 1.928462758e+03 1.939365419e+03 1.919852555e+03 1.930369448e+03 1.900349673e+03 1.911141088e+03 2.145371070e+03 1.953643273e+03 1.736715445e+03 1.264037298e+03 1.955163625e+03 1.699548983e+03 1.876133889e+03 1.867047945e+03 1.848063440e+03 1.379847655e+02 4.317903994e+02 7.861559330e+02 -1.580366693e+03 1.584596876e+03 1.250000000e-04 1.070000000e-04 -1.440000000e-01 2.020000000e-03 1.820000000e-03 -9.900990099e-02 3.920000000e-03 3.700000000e-03 -5.612244898e-02 5.860000000e-04 5.470000000e-04 -6.655290102e-02 7.750000000e-04 7.270000000e-04 -6.193548387e-02
3.000000000e-01 2.187873876e+03 2.216892675e+03 1.326346965e-02 2.010428209e+03 2.021780261e+03 5.646583757e-03 1.300052646e+03 1.310913717e+03 8.354332172e-03 1.773255502e+03 1.785788764e+03 7.067939336e-03 2.011832145e+03 2.023396959e+03 1.736129570e+03 1.747857596e+03 1.929990166e+03 1.940903836e+03 1.921385947e+03 1.931914103e+03 1.901873570e+03 1.912676057e+03 2.145346060e+03 1.955055764e+03 1.737784556e+03 1.264984189e+03 1.956574989e+03 1.700683642e+03 1.877616225e+03 1.868539239e+03 1.849543307e+03 1.379821059e+02 4.317896499e+02 7.861556788e+02 -1.580147037e+03 1.584378481e+03 1.250000000e-04 1.070000000e-04 -1.440000000e-01 2.010000000e-03 1.810000000e-03 -9.950248756e-02 3.890000000e-03 3.690000000e-03 -5.141388175e-02 5.800000000e-04 5.440000000e-04 -6.206896552e-02 7.700000000e-04 7.230000000e-04 -6.103896104e-02
3.100000000e-01 2.188153448e+03 2.217166406e+03 1.325910604e-02 2.011926106e+03 2.023288587e+03 5.647563727e-03 1.301126561e+03 1.312005945e+03 8.361510257e-03 1.774422308e+03 1.786968815e+03 7.070755643e-03 2.013328876e+03 2.024904040e+03 1.737358193e+03 1.749099838e+03 1.931566384e+03 1.942491402e+03 1.922968396e+03 1.933508161e+03 1.903446236e+03 1.914260135e+03 2.145318862e+03 1.956513628e+03 1.738888062e+03 1.265961205e+03 1.958031692e+03 1.701854674e+03 1.879146166e+03 1.870078416e+03 1.851070712e+03 1.379793645e+02 4.317892087e+02 7.861556299e+02 -1.579918721e+03 1.584151479e+03 1.250000000e-04 1.060000000e-04 -1.520000000e-01 2.000000000e-03 1.800000000e-03 -1.000000000e-01 3.870000000e-03 3.660000000e-03 -5.426356589e-02 5.770000000e-04 5.390000000e-04 -6.585788562e-02 7.650000000e-04 7.130000000e-04 -6.797385621e-02
3.200000000e-01 2.188440672e+03 2.217447411e+03 1.325452395e-02 2.013470267e+03 2.024843487e+03 5.648565981e-03 1.302233172e+03 1.313131414e+03 8.368886832e-03 1.775625193e+03 1.788185343e+03 7.073649570e-03 2.014871838e+03 2.026457659e+03 1.738624407e+03 1.750380088e+03 1.933191221e+03 1.944127922e+03 1.924599712e+03 1.935151428e+03 1.905067485e+03 1.915893131e+03 2.145289429e+03 1.958016712e+03 1.740025866e+03 1.266968228e+03 1.959533582e+03 1.703061958e+03 1.880723547e+03 1.871665310e+03 1.852645492e+03 1.379765419e+02 4.317890864e+02 7.861557928e+02 -1.579681699e+03 1.583915826e+03 1.250000000e-04 1.060000000e-04 -1.520000000e-01 1.990000000e-03 1.800000000e-03 -9.547738693e-02 3.840000000e-03 3.650000000e-03 -4.947916667e-02 5.710000000e-04 5.360000000e-04 -6.129597198e-02 7.600000000e-04 7.090000000e-04 -6.710526316e-02
3.300000000e-01 2.188735494e+03 2.217735623e+03 1.324971878e-02 2.015060525e+03 2.026444790e+03 5.649589636e-03 1.303372326e+03 1.314289970e+03 8.376458477e-03 1.776864038e+03 1.789438229e+03 7.076619751e-03 2.016460861e+03 2.028057643e+03 1.739928022e+03 1.751698151e+03 1.934864487e+03 1.945813206e+03 1.926279708e+03 1.936843715e+03 1.906737130e+03 1.917574858e+03 2.145257719e+03 1.959564871e+03 1.741197871e+03 1.268005145e+03 1.961080512e+03 1.704305378e+03 1.882348207e+03 1.873299758e+03 1.854267485e+03 1.379736384e+02 4.317892921e+02 7.861561729e+02 -1.579435929e+03 1.583671479e+03 1.250000000e-04 1.060000000e-04 -1.520000000e-01 1.990000000e-03 1.790000000e-03 -1.005025126e-01 3.830000000e-03 3.620000000e-03 -5.483028721e-02 5.680000000e-04 5.300000000e-04 -6.690140845e-02 7.550000000e-04 7.040000000e-04 -6.754966887e-02
3.400000000e-01 2.189037864e+03 2.218030987e+03 1.324468783e-02 2.016696708e+03 2.028092323e+03 5.650633796e-03 1.304543869e+03 1.315481454e+03 8.384221698e-03 1.778138724e+03 1.790727350e+03 7.079664783e-03 2.018095775e+03 2.029703820e+03 1.741268834e+03 1.753053823e+03 1.936585995e+03 1.947547062e+03 1.928008198e+03 1.938584833e+03 1.908454988e+03 1.919305130e+03 2.145223696e+03 1.961157958e+03 1.742403985e+03 1.269071844e+03 1.962672336e+03 1.705584819e+03 1.884019983e+03 1.874981595e+03 1.855936531e+03 1.379706545e+02 4.317898339e+02 7.861567749e+02 -1.579181372e+03 1.583418399e+03 1.240000000e-04 1.050000000e-04 -1.532258065e-01 1.970000000e-03 1.780000000e-03 -9.644670051e-02 3.800000000e-03 3.600000000e-03 -5.263157895e-02 5.620000000e-04 5.280000000e-04 -6.049822064e-02 7.510000000e-04 7.000000000e-04 -6.790945406e-02
3.500000000e-01 2.189347735e+03 2.218333462e+03 1.323943468e-02 2.018378652e+03 2.029785918e+03 5.651697549e-03 1.305747653e+03 1.316705713e+03 8.392172919e-03 1.779449137e+03 1.792052590e+03 7.082783222e-03 2.019776415e+03 2.031396022e+03 1.742646625e+03 1.754446886e+03 1.938355559e+03 1.949329302e+03 1.929784997e+03 1.940374593e+03 1.910220877e+03 1.921083760e+03 2.145187325e+03 1.962795831e+03 1.743644118e+03 1.270168215e+03 1.964308913e+03 1.706900171e+03 1.885738719e+03 1.876710662e+03 1.857652474e+03 1.379675906e+02 4.317907186e+02 7.861576027e+02 -1.578917991e+03 1.583156551e+03 1.240000000e-04 1.050000000e-04 -1.532258065e-01 1.960000000e-03 1.770000000e-03 -9.693877551e-02 3.770000000e-03 3.570000000e-03 -5.305039788e-02 5.570000000e-04 5.220000000e-04 -6.283662478e-02 7.460000000e-04 6.960000000e-04 -6.702412869e-02
3.600000000e-01 2.189665066e+03 2.218643086e+03 1.323399624e-02 2.020106190e+03 2.031525405e+03 5.652779971e-03 1.306983528e+03 1.317962593e+03 8.400308491e-03 1.780795163e+03 1.793413831e+03 7.085973592e-03 2.021502615e+03 2.033134081e+03 1.744061157e+03 1.755877097e+03 1.940172994e+03 1.951159736e+03 1.931609921e+03 1.942212809e+03 1.912034615e+03 1.922910564e+03 2.145148579e+03 1.964478347e+03 1.744918182e+03 1.271294150e+03 1.965990101e+03 1.708251323e+03 1.887504256e+03 1.878486798e+03 1.859415154e+03 1.379644472e+02 4.317919521e+02 7.861586596e+02 -1.578645754e+03 1.582885902e+03 1.240000000e-04 1.050000000e-04 -1.532258065e-01 1.960000000e-03 1.760000000e-03 -1.020408163e-01 3.750000000e-03 3.550000000e-03 -5.333333333e-02 5.540000000e-04 5.170000000e-04 -6.678700361e-02 7.410000000e-04 6.910000000e-04 -6.747638327e-02
3.700000000e-01 2.189989819e+03 2.218959618e+03 1.322828052e-02 2.021879158e+03 2.033310620e+03 5.653880126e-03 1.308251345e+03 1.319251940e+03 8.408624700e-03 1.782176692e+03 1.794810960e+03 7.089234375e-03 2.023274211e+03 2.034917831e+03 1.745512156e+03 1.757344184e+03 1.942038115e+03 1.953038179e+03 1.933482788e+03 1.944099294e+03 1.913896021e+03 1.924785358e+03 2.145107434e+03 1.966205368e+03 1.746226091e+03 1.272449541e+03 1.967715761e+03 1.709638167e+03 1.889316438e+03 1.880309847e+03 1.861224419e+03 1.379612247e+02 4.317935388e+02 7.861599481e+02 -1.578364633e+03 1.582606425e+03 1.240000000e-04 1.050000000e-04 -1.532258065e-01 1.950000000e-03 1.750000000e-03 -1.025641026e-01 3.720000000e-03 3.520000000e-03 -5.376344086e-02 5.480000000e-04 5.120000000e-04 -6.569343066e-02 7.320000000e-04 6.820000000e-04 -6.830601093e-02
3.800000000e-01 2.190321953e+03 2.219282668e+03 1.322212721e-02 2.023697389e+03 2.035141392e+03 5.654997070e-03 1.309550955e+03 1.320573599e+03 8.417117763e-03 1.783593608e+03 1.796243860e+03 7.092564028e-03 2.025091036e+03 2.036747102e+03 1.746999290e+03 1.758847815e+03 1.943950736e+03 1.954964441e+03 1.935403411e+03 1.946033860e+03 1.915804912e+03 1.926707956e+03 2.145063865e+03 1.967976751e+03 1.747567760e+03 1.273634279e+03 1.969485751e+03 1.711060594e+03 1.891175108e+03 1.882179646e+03 1.863080109e+03 1.379579234e+02 4.317954838e+02 7.861614706e+02 -1.578074601e+03 1.582318093e+03 1.230000000e-04 1.050000000e-04 -1.463414634e-01 1.940000000e-03 1.750000000e-03 -9.793814433e-02 3.690000000e-03 3.500000000e-03 -5.149051491e-02 5.420000000e-04 5.090000000e-04 -6.088560886e-02 7.270000000e-04 6.780000000e-04 -6.740027510e-02
3.900000000e-01 2.190661441e+03 2.219612547e+03 1.321569165e-02 2.025560728e+03 2.037017563e+03 5.656129854e-03 1.310882218e+03 1.321927428e+03 8.425783819e-03 1.785045812e+03 1.797712427e+03 7.095960969e-03 2.026952936e+03 2.038621736e+03 1.748522143e+03 1.760387572e+03 1.945910680e+03 1.956938342e+03 1.937371614e+03 1.948016327e+03 1.917761114e+03 1.928678181e+03 2.145017861e+03 1.969792368e+03 1.748943112e+03 1.274848269e+03 1.971299942e+03 1.712518507e+03 1.893080118e+03 1.884096046e+03 1.864982078e+03 1.379545437e+02 4.317977884e+02 7.861632276e+02 -1.577775635e+03 1.582020883e+03 1.230000000e-04 1.050000000e-04 -1.463414634e-01 1.930000000e-03 1.740000000e-03 -9.844559585e-02 3.670000000e-03 3.480000000e-03 -5.177111717e-02 5.370000000e-04 5.040000000e-04 -6.145251397e-02 7.230000000e-04 6.740000000e-04 -6.777316736e-02
4.000000000e-01 2.191008248e+03 2.219949196e+03 1.320896359e-02 2.027469007e+03 2.038938962e+03 5.657277521e-03 1.312244984e+03 1.323313271e+03 8.434618955e-03 1.786533190e+03 1.799216546e+03 7.099423590e-03 2.028859741e+03 2.040541563e+03 1.750080097e+03 1.761962843e+03 1.947917759e+03 1.958959690e+03 1.939387210e+03 1.950046506e+03 1.919764442e+03 1.930695844e+03 2.144969400e+03 1.971652074e+03 1.750352062e+03 1.276091404e+03 1.973158192e+03 1.714011797e+03 1.895031308e+03 1.886058886e+03 1.866930168e+03 1.379510860e+02 4.318004566e+02 7.861652211e+02 -1.577467709e+03 1.581714771e+03 1.220000000e-04 1.050000000e-04 -1.393442623e-01 1.910000000e-03 1.730000000e-03 -9.424083770e-02 3.640000000e-03 3.450000000e-03 -5.219780220e-02 5.310000000e-04 4.990000000e-04 -6.026365348e-02 7.130000000e-04 6.650000000e-04 -6.732117812e-02
4.100000000e-01 2.191362346e+03 2.220292559e+03 1.320193008e-02 2.029422064e+03 2.040905426e+03 5.658439107e-03 1.313639111e+03 1.324730979e+03 8.443619200e-03 1.788055639e+03 1.800756109e+03 7.102950254e-03 2.030811293e+03 2.042506420e+03 1.751672104e+03 1.763572589e+03 1.949971792e+03 1.961028303e+03 1.941450018e+03 1.952124210e+03 1.921814716e+03 1.932760763e+03 2.144918473e+03 1.973555737e+03 1.751794534e+03 1.277363582e+03 1.975060367e+03 1.715540363e+03 1.897028526e+03 1.888068012e+03 1.868924226e+03 1.379475508e+02 4.318034896e+02 7.861674511e+02 -1.577150805e+03 1.581399737e+03 1.220000000e-04 1.040000000e-04 -1.475409836e-01 1.910000000e-03 1.720000000e-03 -9.947643979e-02 3.610000000e-03 3.420000000e-03 -5.263157895e-02 5.260000000e-04 4.940000000e-04 -6.083650190e-02 7.090000000e-04 6.610000000e-04 -6.770098731e-02
4.200000000e-01 2.191723711e+03 2.220642564e+03 1.319457059e-02 2.031419750e+03 2.042916801e+03 5.659613686e-03 1.315064495e+03 1.326180446e+03 8.452780396e-03 1.789613074e+03 1.802331030e+03 7.106539301e-03 2.032807439e+03 2.044516153e+03 1.753295730e+03 1.765214405e+03 1.952072607e+03 1.963144004e+03 1.943559866e+03 1.954249267e+03 1.923911768e+03 1.934872767e+03 2.144865070e+03 1.975503231e+03 1.753270471e+03 1.278664743e+03 1.977006341e+03 1.717104124e+03 1.899071629e+03 1.890123277e+03 1.870964110e+03 1.379439382e+02 4.318068883e+02 7.861699177e+02 -1.576824872e+03 1.581075733e+03 1.220000000e-04 1.040000000e-04 -1.475409836e-01 1.900000000e-03 1.710000000e-03 -1.000000000e-01 3.580000000e-03 3.400000000e-03 -5.027932961e-02 5.210000000e-04 4.890000000e-04 -6.142034549e-02 7.000000000e-04 6.530000000e-04 -6.714285714e-02
4.300000000e-01 2.192092313e+03 2.220998875e+03 1.318674513e-02 2.033461881e+03 2.044972903e+03 5.660800222e-03 1.316520915e+03 1.327661445e+03 8.462098707e-03 1.791205350e+03 1.803941159e+03 7.110189031e-03 2.034847999e+03 2.046570578e+03 1.754928161e+03 1.766865804e+03 1.954220000e+03 1.965306587e+03 1.945716552e+03 1.956421469e+03 1.926055397e+03 1.937031651e+03 2.144809186e+03 1.977494405e+03 1.754779758e+03 1.279994713e+03 1.978995965e+03 1.718702943e+03 1.901160447e+03 1.892224508e+03 1.873049649e+03 1.379402488e+02 4.318106532e+02 7.861726207e+02 -1.576489956e+03 1.580742803e+03 1.220000000e-04 1.040000000e-04 -1.475409836e-01 1.880000000e-03 1.700000000e-03 -9.574468085e-02 3.550000000e-03 3.370000000e-03 -5.070422535e-02 5.150000000e-04 4.840000000e-04 -6.019417476e-02 6.960000000e-04 6.490000000e-04 -6.752873563e-02
4.400000000e-01 2.192468131e+03 2.221362396e+03 1.317887584e-02 2.035548306e+03 2.047073576e+03 5.661997783e-03 1.318008263e+03 1.329173862e+03 8.471569900e-03 1.792832382e+03 1.805586408e+03 7.113897733e-03 2.036932819e+03 2.048669540e+03 1.756642451e+03 1.768598987e+03 1.956413798e+03 1.967515876e+03 1.947919900e+03 1.958640638e+03 1.928245429e+03 1.939237240e+03 2.144750818e+03 1.979529132e+03 1.756322336e+03 1.281353426e+03 1.981029111e+03 1.720336736e+03 1.903294835e+03 1.894371560e+03 1.875180700e+03 1.379364829e+02 4.318147840e+02 7.861755591e+02 -1.576146015e+03 1.580400906e+03 1.220000000e-04 1.030000000e-04 -1.557377049e-01 1.870000000e-03 1.690000000e-03 -9.625668449e-02 3.520000000e-03 3.340000000e-03 -5.113636364e-02 5.100000000e-04 4.790000000e-04 -6.078431373e-02 6.870000000e-04 6.410000000e-04 -6.695778748e-02
4.500000000e-01 2.192851143e+03 2.221732500e+03 1.317068758e-02 2.037678859e+03 2.049218653e+03 5.663205402e-03 1.319526390e+03 1.330717544e+03 8.481189812e-03 1.794494063e+03 1.807266668e+03 7.117663669e-03 2.039061736e+03 2.050812872e+03 1.758392979e+03 1.770368685e+03 1.958653814e+03 1.969771681e+03 1.950169724e+03 1.960906586e+03 1.930481683e+03 1.941489346e+03 2.144689962e+03 1.981607276e+03 1.757898128e+03 1.282740779e+03 1.983105644e+03 1.722005402e+03 1.905474639e+03 1.896564273e+03 1.877357107e+03 1.379326408e+02 4.318192805e+02 7.861787321e+02 -1.575793039e+03 1.580050032e+03 1.220000000e-04 1.030000000e-04 -1.557377049e-01 1.870000000e-03 1.680000000e-03 -1.016042781e-01 3.500000000e-03 3.300000000e-03 -5.714285714e-02 5.050000000e-04 4.720000000e-04 -6.534653465e-02 6.820000000e-04 6.370000000e-04 -6.598240469e-02
4.600000000e-01 2.193241326e+03 2.222109150e+03 1.316217433e-02 2.039853377e+03 2.051407968e+03 5.664422119e-03 1.321075150e+03 1.332292339e+03 8.490954243e-03 1.796190289e+03 1.808981831e+03 7.121485081e-03 2.041234586e+03 2.053000407e+03 1.760179618e+03 1.772174844e+03 1.960939865e+03 1.972073815e+03 1.952465841e+03 1.963219125e+03 1.932763975e+03 1.943787784e+03 2.144626619e+03 1.983728704e+03 1.759507059e+03 1.284156671e+03 1.985225431e+03 1.723708841e+03 1.907699703e+03 1.898802493e+03 1.879578717e+03 1.379287229e+02 4.318241413e+02 7.861821384e+02 -1.575431019e+03 1.579690173e+03 1.210000000e-04 1.030000000e-04 -1.487603306e-01 1.850000000e-03 1.670000000e-03 -9.729729730e-02 3.470000000e-03 3.280000000e-03 -5.475504323e-02 5.000000000e-04 4.670000000e-04 -6.600000000e-02 6.740000000e-04 6.290000000e-04 -6.676557864e-02
4.700000000e-01 2.193638661e+03 2.222492311e+03 1.315332864e-02 2.042071697e+03 2.053641355e+03 5.665646983e-03 1.322654401e+03 1.333898100e+03 8.500858939e-03 1.797920957e+03 1.810731791e+03 7.125360190e-03 2.043451205e+03 2.055231981e+03 1.762002240e+03 1.774017342e+03 1.963271764e+03 1.974422089e+03 1.954808063e+03 1.965578064e+03 1.935092121e+03 1.946132368e+03 2.144560792e+03 1.985893280e+03 1.761149057e+03 1.285601004e+03 1.987388338e+03 1.725446955e+03 1.909969876e+03 1.901086063e+03 1.881845377e+03 1.379247296e+02 4.318293648e+02 7.861857761e+02 -1.575059945e+03 1.579321318e+03 1.210000000e-04 1.030000000e-04 -1.487603306e-01 1.840000000e-03 1.660000000e-03 -9.782608696e-02 3.440000000e-03 3.250000000e-03 -5.523255814e-02 4.950000000e-04 4.620000000e-04 -6.666666667e-02 6.700000000e-04 6.250000000e-04 -6.716417910e-02
4.800000000e-01 2.194043127e+03 2.222881946e+03 1.314414436e-02 2.044333654e+03 2.055918646e+03 5.666879055e-03 1.324264001e+03 1.335534679e+03 8.510899607e-03 1.799685965e+03 1.812516443e+03 7.129287201e-03 2.045711430e+03 2.057507426e+03 1.763860718e+03 1.775896053e+03 1.965649326e+03 1.976816314e+03 1.957196205e+03 1.967983214e+03 1.937465937e+03 1.948522908e+03 2.144492483e+03 1.988100871e+03 1.762824047e+03 1.287073682e+03 1.989594230e+03 1.727219647e+03 1.912285002e+03 1.903414825e+03 1.884156933e+03 1.379206612e+02 4.318349496e+02 7.861896436e+02 -1.574679805e+03 1.578943457e+03 1.200000000e-04 1.030000000e-04 -1.416666667e-01 1.830000000e-03 1.650000000e-03 -9.836065574e-02 3.400000000e-03 3.230000000e-03 -5.000000000e-02 4.870000000e-04 4.570000000e-04 -6.160164271e-02 6.610000000e-04 6.170000000e-04 -6.656580938e-02
4.900000000e-01 2.194454704e+03 2.223278022e+03 1.313461501e-02 2.046639082e+03 2.058239673e+03 5.668117402e-03 1.325903804e+03 1.337201925e+03 8.521071934e-03 1.801485210e+03 1.814335680e+03 7.133264297e-03 2.048015096e+03 2.059826574e+03 1.765754926e+03 1.777810849e+03 1.968072363e+03 1.979256299e+03 1.959630077e+03 1.970434384e+03 1.939885237e+03 1.950959217e+03 2.144421699e+03 1.990351342e+03 1.764531958e+03 1.288574607e+03 1.991842972e+03 1.729026818e+03 1.914644925e+03 1.905788623e+03 1.886513229e+03 1.379165180e+02 4.318408930e+02 7.861937388e+02 -1.574290593e+03 1.578556583e+03 1.200000000e-04 1.020000000e-04 -1.500000000e-01 1.820000000e-03 1.640000000e-03 -9.890109890e-02 3.370000000e-03 3.190000000e-03 -5.341246291e-02 4.820000000e-04 4.500000000e-04 -6.639004149e-02 6.570000000e-04 6.090000000e-04 -7.305936073e-02
5.000000000e-01 2.194873373e+03 2.223680503e+03 1.312473402e-02 2.048987815e+03 2.060604267e+03 5.669361106e-03 1.327573664e+03 1.338899689e+03 8.531371577e-03 1.803318586e+03 1.816189393e+03 7.137289652e-03 2.050362033e+03 2.062189255e+03 1.767684734e+03 1.779761597e+03 1.970540687e+03 1.981741852e+03 1.962109491e+03 1.972931380e+03 1.942349834e+03 1.953441103e+03 2.144348447e+03 1.992644555e+03 1.766272714e+03 1.290103680e+03 1.994134428e+03 1.730868367e+03 1.917049491e+03 1.908207297e+03 1.888914108e+03 1.379123004e+02 4.318471930e+02 7.861980593e+02 -1.573892303e+03 1.578160690e+03 1.200000000e-04 1.020000000e-04 -1.500000000e-01 1.810000000e-03 1.630000000e-03 -9.944751381e-02 3.350000000e-03 3.160000000e-03 -5.671641791e-02 4.770000000e-04 4.460000000e-04 -6.498951782e-02 6.490000000e-04 6.050000000e-04 -6.779661017e-02
5.100000000e-01 2.195299114e+03 2.224089355e+03 1.311449554e-02 2.051379681e+03 2.063012254e+03 5.670609258e-03 1.329273431e+03 1.340627811e+03 8.541794191e-03 1.805185987e+03 1.818077473e+03 7.141361422e-03 2.052752075e+03 2.064595297e+03 1.769650011e+03 1.781748164e+03 1.973054105e+03 1.984272780e+03 1.964634253e+03 1.975474006e+03 1.944859536e+03 1.955968374e+03 2.144272734e+03 1.994980374e+03 1.768046240e+03 1.291660795e+03 1.996468462e+03 1.732744194e+03 1.919498539e+03 1.910670685e+03 1.891359413e+03 1.379080087e+02 4.318538466e+02 7.862026027e+02 -1.573484933e+03 1.577755777e+03 1.190000000e-04 1.020000000e-04 -1.428571429e-01 1.790000000e-03 1.620000000e-03 -9.497206704e-02 3.310000000e-03 3.140000000e-03 -5.135951662e-02 4.700000000e-04 4.410000000e-04 -6.170212766e-02 6.410000000e-04 5.980000000e-04 -6.708268331e-02
5.200000000e-01 2.195731907e+03 2.224504545e+03 1.310389385e-02 2.053814514e+03 2.065463465e+03 5.671860977e-03 1.331002962e+03 1.342386146e+03 8.552335371e-03 1.807087311e+03 1.819999813e+03 7.145477752e-03 2.055185052e+03 2.067044530e+03 1.771650629e+03 1.783770418e+03 1.975612427e+03 1.986848887e+03 1.967204172e+03 1.978062068e+03 1.947414156e+03 1.958540836e+03 2.144194571e+03 1.997358661e+03 1.769852463e+03 1.293245858e+03 1.998844937e+03 1.734654201e+03 1.921991914e+03 1.913178630e+03 1.893848986e+03 1.379036433e+02 4.318608509e+02 7.862073666e+02 -1.573068475e+03 1.577341836e+03 1.190000000e-04 1.020000000e-04 -1.428571429e-01 1.790000000e-03 1.610000000e-03 -1.005586592e-01 3.280000000e-03 3.100000000e-03 -5.487804878e-02 4.650000000e-04 4.340000000e-04 -6.666666667e-02 6.330000000e-04 5.900000000e-04 -6.793048973e-02
5.300000000e-01 2.196171731e+03 2.224926039e+03 1.309292347e-02 2.056292142e+03 2.067957725e+03 5.673115400e-03 1.332762110e+03 1.344174540e+03 8.562990713e-03 1.809022452e+03 1.821956305e+03 7.149636777e-03 2.057660793e+03 2.069536781e+03 1.773686458e+03 1.785828228e+03 1.978215462e+03 1.989469980e+03 1.969819055e+03 1.980695369e+03 1.950013501e+03 1.961158295e+03 2.144113969e+03 1.999779279e+03 1.771691311e+03 1.294858769e+03 2.001263714e+03 1.736598287e+03 1.924529456e+03 1.915730967e+03 1.896382669e+03 1.378992045e+02 4.318682028e+02 7.862123480e+02 -1.572642926e+03 1.576918864e+03 1.190000000e-04 1.020000000e-04 -1.428571429e-01 1.770000000e-03 1.600000000e-03 -9.604519774e-02 3.260000000e-03 3.080000000e-03 -5.521472393e-02 4.600000000e-04 4.300000000e-04 -6.521739130e-02 6.290000000e-04 5.830000000e-04 -7.313195548e-02
5.400000000e-01 2.196618557e+03 2.225353797e+03 1.308157943e-02 2.058812362e+03 2.070494828e+03 5.674371572e-03 1.334550590e+03 1.345992702e+03 8.573756276e-03 1.810991232e+03 1.823946767e+03 7.153836615e-03 2.060179096e+03 2.072071843e+03 1.775757297e+03 1.787921387e+03 1.980862982e+03 1.992135827e+03 1.972478673e+03 1.983373677e+03 1.952657345e+03 1.963820520e+03 2.144030945e+03 2.002242062e+03 1.773562639e+03 1.296499295e+03 2.003724630e+03 1.738576286e+03 1.927110976e+03 1.918327508e+03 1.898960271e+03 1.378946930e+02 4.318758984e+02 7.862175446e+02 -1.572208399e+03 1.576486973e+03 1.190000000e-04 1.010000000e-04 -1.512605042e-01 1.760000000e-03 1.580000000e-03 -1.022727273e-01 3.220000000e-03 3.040000000e-03 -5.590062112e-02 4.530000000e-04 4.230000000e-04 -6.622516556e-02 6.210000000e-04 5.790000000e-04 -6.763285024e-02
5.500000000e-01 2.197072381e+03 2.225787802e+03 1.306985649e-02 2.061375072e+03 2.073074672e+03 5.675628946e-03 1.336368572e+03 1.347840797e+03 8.584626519e-03 1.812993712e+03 1.825971257e+03 7.158075399e-03 2.062739860e+03 2.074649613e+03 1.777863176e+03 1.790049926e+03 1.983554867e+03 1.994846306e+03 1.975182906e+03 1.986096868e+03 1.955345572e+03 1.966527394e+03 2.143945497e+03 2.004746931e+03 1.775466532e+03 1.298167644e+03 2.006227605e+03 1.740588251e+03 1.929736379e+03 1.920968152e+03 1.901581698e+03 1.378901084e+02 4.318839354e+02 7.862229526e+02 -1.571764620e+03 1.576045893e+03 1.180000000e-04 1.010000000e-04 -1.440677966e-01 1.740000000e-03 1.580000000e-03 -9.195402299e-02 3.180000000e-03 3.020000000e-03 -5.031446541e-02 4.460000000e-04 4.190000000e-04 -6.053811659e-02 6.130000000e-04 5.720000000e-04 -6.688417618e-02
5.600000000e-01 2.197533169e+03 2.226228009e+03 1.305775078e-02 2.063980054e+03 2.075697035e+03 5.676886584e-03 1.338215722e+03 1.349718485e+03 8.595597639e-03 1.815029688e+03 1.828029568e+03 7.162351228e-03 2.065342866e+03 2.077269872e+03 1.780003870e+03 1.792213612e+03 1.986290877e+03 1.997601174e+03 1.977931510e+03 1.988864696e+03 1.958077939e+03 1.969278671e+03 2.143857648e+03 2.007293710e+03 1.777402822e+03 1.299863537e+03 2.008772463e+03 1.742633991e+03 1.932405463e+03 1.923652696e+03 1.904246749e+03 1.378854515e+02 4.318923094e+02 7.862285693e+02 -1.571311744e+03 1.575595775e+03 1.180000000e-04 1.000000000e-04 -1.525423729e-01 1.740000000e-03 1.560000000e-03 -1.034482759e-01 3.160000000e-03 2.980000000e-03 -5.696202532e-02 4.420000000e-04 4.130000000e-04 -6.561085973e-02 6.050000000e-04 5.650000000e-04 -6.611570248e-02
5.700000000e-01 2.198000897e+03 2.226674386e+03 1.304525823e-02 2.066627133e+03 2.078361739e+03 5.678143739e-03 1.340091891e+03 1.351625613e+03 8.606665191e-03 1.817099052e+03 1.830121588e+03 7.166662208e-03 2.067987939e+03 2.079932441e+03 1.782179245e+03 1.794412309e+03 1.989070813e+03 2.000400227e+03 1.980724286e+03 1.991676958e+03 1.960854250e+03 1.972074149e+03 2.143767412e+03 2.009882256e+03 1.779371435e+03 1.301586872e+03 2.011359062e+03 1.744713403e+03 1.935118066e+03 1.926380975e+03 1.906955260e+03 1.378807226e+02 4.319010168e+02 7.862343918e+02 -1.570849767e+03 1.575136618e+03 1.170000000e-04 1.000000000e-04 -1.452991453e-01 1.720000000e-03 1.550000000e-03 -9.883720930e-02 3.120000000e-03 2.950000000e-03 -5.448717949e-02 4.350000000e-04 4.060000000e-04 -6.666666667e-02 5.980000000e-04 5.570000000e-04 -6.856187291e-02
5.800000000e-01 2.198475539e+03 2.227126897e+03 1.303237551e-02 2.069316130e+03 2.081068603e+03 5.679399699e-03 1.341996929e+03 1.353562023e+03 8.617824725e-03 1.819201697e+03 1.832247205e+03 7.171006443e-03 2.070674900e+03 2.082637139e+03 1.784389167e+03 1.796645881e+03 1.991894474e+03 2.003243265e+03 1.983561032e+03 1.994533449e+03 1.963674305e+03 1.974913627e+03 2.143674805e+03 2.012512427e+03 1.781372294e+03 1.303337549e+03 2.013987259e+03 1.746826386e+03 1.937874023e+03 1.929152820e+03 1.909707066e+03 1.378759220e+02 4.319100535e+02 7.862404167e+02 -1.570378689e+03 1.574668421e+03 1.170000000e-04 9.980000000e-05 -1.470085470e-01 1.710000000e-03 1.540000000e-03 -9.941520468e-02 3.090000000e-03 2.920000000e-03 -5.501618123e-02 4.300000000e-04 4.020000000e-04 -6.511627907e-02 5.940000000e-04 5.500000000e-04 -7.407407407e-02
5.900000000e-01 2.198957067e+03 2.227585508e+03 1.301909944e-02 2.072046863e+03 2.083817444e+03 5.680653795e-03 1.343930684e+03 1.355527558e+03 8.629071794e-03 1.821337513e+03 1.834406305e+03 7.175382032e-03 2.073403569e+03 2.085383782e+03 1.786633500e+03 1.798914188e+03 1.994761660e+03 2.006130080e+03 1.986441544e+03 1.997433961e+03 1.966537902e+03 1.977796900e+03 2.143579842e+03 2.015184077e+03 1.783405321e+03 1.305115465e+03 2.016656911e+03 1.748972835e+03 1.940673166e+03 1.931968063e+03 1.912502000e+03 1.378710502e+02 4.319194160e+02 7.862466409e+02 -1.569898507e+03 1.574191182e+03 1.170000000e-04 9.970000000e-05 -1.478632479e-01 1.700000000e-03 1.530000000e-03 -1.000000000e-01 3.060000000e-03 2.890000000e-03 -5.555555556e-02 4.240000000e-04 3.960000000e-04 -6.603773585e-02 5.860000000e-04 5.440000000e-04 -7.167235495e-02
6.000000000e-01 2.199445454e+03 2.228050183e+03 1.300542780e-02 2.074819151e+03 2.086608077e+03 5.681905403e-03 1.345893005e+03 1.357522061e+03 8.640401955e-03 1.823506389e+03 1.836598777e+03 7.179787074e-03 2.076173764e+03 2.088172188e+03 1.788912110e+03 1.801217090e+03 1.997672166e+03 2.009060467e+03 1.989365617e+03 2.000378286e+03 1.969444838e+03 1.980723762e+03 2.143482540e+03 2.017897061e+03 1.785470440e+03 1.306920516e+03 2.019367872e+03 1.751152647e+03 1.943515329e+03 1.934826532e+03 1.915339893e+03 1.378661074e+02 4.319291000e+02 7.862530611e+02 -1.569409221e+03 1.573704901e+03 1.170000000e-04 9.920000000e-05 -1.521367521e-01 1.690000000e-03 1.520000000e-03 -1.005917160e-01 3.020000000e-03 2.860000000e-03 -5.298013245e-02 4.170000000e-04 3.900000000e-04 -6.474820144e-02 5.790000000e-04 5.370000000e-04 -7.253886010e-02
6.100000000e-01 2.199940666e+03 2.228520885e+03 1.299135874e-02 2.077632810e+03 2.089440317e+03 5.683153951e-03 1.347883738e+03 1.359545373e+03 8.651810770e-03 1.825708214e+03 1.838824503e+03 7.184219670e-03 2.078985301e+03 2.091002171e+03 1.791224858e+03 1.803554447e+03 2.000625787e+03 2.012034218e+03 1.992333044e+03 2.003366215e+03 1.972394910e+03 1.983694005e+03 2.143382915e+03 2.020651234e+03 1.787567571e+03 1.308752601e+03 2.022119996e+03 1.753365715e+03 1.946400343e+03 1.937728058e+03 1.918220578e+03 1.378610940e+02 4.319391015e+02 7.862596740e+02 -1.568910829e+03 1.573209575e+03 1.170000000e-04 9.910000000e-05 -1.529914530e-01 1.670000000e-03 1.500000000e-03 -1.017964072e-01 2.990000000e-03 2.820000000e-03 -5.685618729e-02 4.110000000e-04 3.840000000e-04 -6.569343066e-02 5.720000000e-04 5.300000000e-04 -7.342657343e-02
6.200000000e-01 2.200442673e+03 2.228997578e+03 1.297689117e-02 2.080487654e+03 2.092313976e+03 5.684398924e-03 1.349902730e+03 1.361597334e+03 8.663293809e-03 1.827942878e+03 1.841083370e+03 7.188677922e-03 2.081837995e+03 2.093873543e+03 1.793571607e+03 1.805926118e+03 2.003622317e+03 2.015051124e+03 1.995343617e+03 2.006397535e+03 1.975387911e+03 1.986707420e+03 2.143280987e+03 2.023446446e+03 1.789696637e+03 1.310611613e+03 2.024913135e+03 1.755611934e+03 1.949328039e+03 1.940672467e+03 1.921143883e+03 1.378560104e+02 4.319494162e+02 7.862664762e+02 -1.568403331e+03 1.572705205e+03 1.160000000e-04 9.910000000e-05 -1.456896552e-01 1.660000000e-03 1.490000000e-03 -1.024096386e-01 2.950000000e-03 2.790000000e-03 -5.423728814e-02 4.050000000e-04 3.780000000e-04 -6.666666667e-02 5.650000000e-04 5.230000000e-04 -7.433628319e-02
6.300000000e-01 2.200951437e+03 2.229480224e+03 1.296202462e-02 2.083383496e+03 2.095228865e+03 5.685639869e-03 1.351949828e+03 1.363677785e+03 8.674846661e-03 1.830210265e+03 1.843375260e+03 7.193159938e-03 2.084731659e+03 2.096786114e+03 1.795952218e+03 1.808331960e+03 2.006661548e+03 2.018110973e+03 1.998397125e+03 2.009472033e+03 1.978423632e+03 1.989763797e+03 2.143176771e+03 2.026282548e+03 1.791857556e+03 1.312497450e+03 2.027747140e+03 1.757891197e+03 1.952298243e+03 1.943659584e+03 1.924109636e+03 1.378508568e+02 4.319600404e+02 7.862734643e+02 -1.567886725e+03 1.572191791e+03 1.160000000e-04 9.860000000e-05 -1.500000000e-01 1.650000000e-03 1.480000000e-03 -1.030303030e-01 2.920000000e-03 2.760000000e-03 -5.479452055e-02 3.980000000e-04 3.720000000e-04 -6.532663317e-02 5.570000000e-04 5.170000000e-04 -7.181328546e-02
6.400000000e-01 2.201466921e+03 2.229968783e+03 1.294675939e-02 2.086320146e+03 2.098184791e+03 5.686876400e-03 1.354024874e+03 1.365786564e+03 8.686464922e-03 1.832510264e+03 1.845700056e+03 7.197663829e-03 2.087666102e+03 2.099739694e+03 1.798366551e+03 1.810771830e+03 2.009743268e+03 2.021213551e+03 2.001493356e+03 2.012589495e+03 1.981501865e+03 1.992862923e+03 2.143070288e+03 2.029159391e+03 1.794050248e+03 1.314410005e+03 2.030621862e+03 1.760203397e+03 1.955310784e+03 1.946689234e+03 1.927117664e+03 1.378456338e+02 4.319709698e+02 7.862806350e+02 -1.567361011e+03 1.571669331e+03 1.150000000e-04 9.860000000e-05 -1.426086957e-01 1.640000000e-03 1.470000000e-03 -1.036585366e-01 2.890000000e-03 2.740000000e-03 -5.190311419e-02 3.940000000e-04 3.680000000e-04 -6.598984772e-02 5.470000000e-04 5.100000000e-04 -6.764168190e-02
6.500000000e-01 2.201989084e+03 2.230463218e+03 1.293109713e-02 2.089297413e+03 2.101181563e+03 5.688108210e-03 1.356127715e+03 1.367923510e+03 8.698144210e-03 1.834842758e+03 1.848057640e+03 7.202187712e-03 2.090641134e+03 2.102734090e+03 1.800814465e+03 1.813245582e+03 2.012867267e+03 2.024358646e+03 2.004632096e+03 2.015749702e+03 1.984622399e+03 1.996004584e+03 2.142961556e+03 2.032076823e+03 1.796274633e+03 1.316349172e+03 2.033537149e+03 1.762548425e+03 1.958365487e+03 1.949761241e+03 1.930167792e+03 1.378403416e+02 4.319822000e+02 7.862879848e+02 -1.566826189e+03 1.571137825e+03 1.150000000e-04 9.800000000e-05 -1.478260870e-01 1.620000000e-03 1.460000000e-03 -9.876543210e-02 2.860000000e-03 2.700000000e-03 -5.594405594e-02 3.880000000e-04 3.630000000e-04 -6.443298969e-02 5.400000000e-04 5.040000000e-04 -6.666666667e-02
6.600000000e-01 2.202517880e+03 2.230963484e+03 1.291503916e-02 2.092315092e+03 2.104218974e+03 5.689335036e-03 1.358258144e+03 1.370088409e+03 8.709880355e-03 1.837207608e+03 1.850447866e+03 7.206729718e-03 2.093656551e+03 2.105769097e+03 1.803295794e+03 1.815753047e+03 2.016033321e+03 2.027546030e+03 2.007813119e+03 2.018952426e+03 1.987785008e+03 1.999188553e+03 2.142850596e+03 2.035034681e+03 1.798530602e+03 1.318314797e+03 2.036492841e+03 1.764926147e+03 1.961462169e+03 1.952875416e+03 1.933259836e+03 1.378349807e+02 4.319937267e+02 7.862955105e+02 -1.566282302e+03 1.570597318e+03 1.150000000e-04 9.800000000e-05 -1.478260870e-01 1.610000000e-03 1.450000000e-03 -9.937888199e-02 2.820000000e-03 2.670000000e-03 -5.319148936e-02 3.820000000e-04 3.570000000e-04 -6.544502618e-02 5.330000000e-04 4.950000000e-04 -7.129455910e-02
6.700000000e-01 2.203053267e+03 2.231469543e+03 1.289858784e-02 2.095373010e+03 2.107296849e+03 5.690556828e-03 1.360416102e+03 1.372281200e+03 8.721668632e-03 1.839604746e+03 1.852870666e+03 7.211287977e-03 2.096712179e+03 2.108844539e+03 1.805810444e+03 1.818294128e+03 2.019241235e+03 2.030775507e+03 2.011036230e+03 2.022197469e+03 1.990989502e+03 2.002414635e+03 2.142737423e+03 2.038032831e+03 1.800818122e+03 1.320306869e+03 2.039488800e+03 1.767336502e+03 1.964600671e+03 1.956031600e+03 1.936393636e+03 1.378295512e+02 4.320055464e+02 7.863032085e+02 -1.565729260e+03 1.570047719e+03 1.140000000e-04 9.750000000e-05 -1.447368421e-01 1.590000000e-03 1.430000000e-03 -1.006289308e-01 2.780000000e-03 2.630000000e-03 -5.395683453e-02 3.740000000e-04 3.500000000e-04 -6.417112299e-02 5.270000000e-04 4.880000000e-04 -7.400379507e-02
6.800000000e-01 2.203595193e+03 2.231981350e+03 1.288174789e-02 2.098470958e+03 2.110414980e+03 5.691773518e-03 1.362601382e+03 1.374501668e+03 8.733504916e-03 1.842034032e+03 1.855325893e+03 7.215860639e-03 2.099807810e+03 2.111960208e+03 1.808358248e+03 1.820868653e+03 2.022490783e+03 2.034046847e+03 2.014301198e+03 2.025484599e+03 1.994235652e+03 2.005682600e+03 2.142622059e+03 2.041071107e+03 1.803137084e+03 1.322325233e+03 2.042524863e+03 1.769779355e+03 1.967780806e+03 1.959229601e+03 1.939569006e+03 1.378240537e+02 4.320176544e+02 7.863110754e+02 -1.565167106e+03 1.569489072e+03 1.140000000e-04 9.750000000e-05 -1.447368421e-01 1.580000000e-03 1.420000000e-03 -1.012658228e-01 2.750000000e-03 2.600000000e-03 -5.454545455e-02 3.690000000e-04 3.440000000e-04 -6.775067751e-02 5.200000000e-04 4.820000000e-04 -7.307692308e-02
6.900000000e-01 2.204143603e+03 2.232498862e+03 1.286452420e-02 2.101608738e+03 2.113573165e+03 5.692985198e-03 1.364813826e+03 1.376749648e+03 8.745384921e-03 1.844495345e+03 1.857813423e+03 7.220445863e-03 2.102943244e+03 2.115115903e+03 1.810939060e+03 1.823476473e+03 2.025781745e+03 2.037359830e+03 2.017607804e+03 2.028813591e+03 1.997523241e+03 2.008992229e+03 2.142504524e+03 2.044149354e+03 1.805487404e+03 1.324369779e+03 2.045600875e+03 1.772254593e+03 1.971002394e+03 1.962469239e+03 1.942785764e+03 1.378184884e+02 4.320300468e+02 7.863191079e+02 -1.564595840e+03 1.568921377e+03 1.130000000e-04 9.690000000e-05 -1.424778761e-01 1.570000000e-03 1.410000000e-03 -1.019108280e-01 2.720000000e-03 2.570000000e-03 -5.514705882e-02 3.630000000e-04 3.390000000e-04 -6.611570248e-02 5.140000000e-04 4.760000000e-04 -7.392996109e-02
7.000000000e-01 2.204698442e+03 2.233022031e+03 1.284692244e-02 2.104786146e+03 2.116771203e+03 5.694192084e-03 1.367053274e+03 1.379024975e+03 8.757304390e-03 1.846988566e+03 1.860333135e+03 7.225041821e-03 2.106118281e+03 2.118311423e+03 1.813552734e+03 1.826117440e+03 2.029113903e+03 2.040714232e+03 2.020955824e+03 2.032184222e+03 2.000852049e+03 2.012343297e+03 2.142384839e+03 2.047267412e+03 1.807868995e+03 1.326440399e+03 2.048716677e+03 1.774762103e+03 1.974265256e+03 1.965750330e+03 1.946043730e+03 1.378128558e+02 4.320427194e+02 7.863273025e+02 -1.564015461e+03 1.568344632e+03 1.130000000e-04 9.640000000e-05 -1.469026549e-01 1.560000000e-03 1.400000000e-03 -1.025641026e-01 2.680000000e-03 2.540000000e-03 -5.223880597e-02 3.570000000e-04 3.340000000e-04 -6.442577031e-02 5.040000000e-04 4.670000000e-04 -7.341269841e-02
7.100000000e-01 2.205259646e+03 2.233550812e+03 1.282895041e-02 2.108002980e+03 2.120008889e+03 5.695394543e-03 1.369319565e+03 1.381327483e+03 8.769259097e-03 1.849513574e+03 1.862884904e+03 7.229646702e-03 2.109332716e+03 2.121546563e+03 1.816199125e+03 1.828791402e+03 2.032487034e+03 2.044109831e+03 2.024345036e+03 2.035596264e+03 2.004221855e+03 2.015735583e+03 2.142263023e+03 2.050425125e+03 1.810281770e+03 1.328536983e+03 2.051872113e+03 1.777301772e+03 1.977569210e+03 1.969072689e+03 1.949342722e+03 1.378071562e+02 4.320556679e+02 7.863356559e+02 -1.563425967e+03 1.567758838e+03 1.130000000e-04 9.640000000e-05 -1.469026549e-01 1.540000000e-03 1.390000000e-03 -9.740259740e-02 2.650000000e-03 2.510000000e-03 -5.283018868e-02 3.520000000e-04 3.290000000e-04 -6.534090909e-02 4.980000000e-04 4.620000000e-04 -7.228915663e-02
7.200000000e-01 2.205827149e+03 2.234085156e+03 1.281061694e-02 2.111259034e+03 2.123286017e+03 5.696593099e-03 1.371612540e+03 1.383657006e+03 8.781244855e-03 1.852070249e+03 1.865468604e+03 7.234258708e-03 2.112586343e+03 2.124821117e+03 1.818878084e+03 1.831498208e+03 2.035900914e+03 2.047546401e+03 2.027775213e+03 2.039049490e+03 2.007632437e+03 2.019168861e+03 2.142139097e+03 2.053622332e+03 1.812725641e+03 1.330659421e+03 2.055067020e+03 1.779873485e+03 1.980914074e+03 1.972436132e+03 1.952682555e+03 1.378013900e+02 4.320688884e+02 7.863441648e+02 -1.562827357e+03 1.567163992e+03 1.130000000e-04 9.590000000e-05 -1.513274336e-01 1.530000000e-03 1.370000000e-03 -1.045751634e-01 2.620000000e-03 2.470000000e-03 -5.725190840e-02 3.460000000e-04 3.220000000e-04 -6.936416185e-02 4.920000000e-04 4.560000000e-04 -7.317073171e-02
7.300000000e-01 2.206400883e+03 2.234625012e+03 1.279193159e-02 2.114554099e+03 2.126602381e+03 5.697788462e-03 1.373932037e+03 1.386013375e+03 8.793257508e-03 1.854658467e+03 1.868084110e+03 7.238876063e-03 2.115878956e+03 2.128134879e+03 1.821589463e+03 1.834237708e+03 2.039355320e+03 2.051023715e+03 2.031246128e+03 2.042543671e+03 2.011083570e+03 2.022642906e+03 2.142013083e+03 2.056858872e+03 1.815200521e+03 1.332807601e+03 2.058301240e+03 1.782477127e+03 1.984299662e+03 1.975840470e+03 1.956063046e+03 1.377955576e+02 4.320823767e+02 7.863528258e+02 -1.562219629e+03 1.566560094e+03 1.120000000e-04 9.590000000e-05 -1.437500000e-01 1.510000000e-03 1.360000000e-03 -9.933774834e-02 2.580000000e-03 2.440000000e-03 -5.426356589e-02 3.390000000e-04 3.170000000e-04 -6.489675516e-02 4.850000000e-04 4.470000000e-04 -7.835051546e-02
7.400000000e-01 2.206980770e+03 2.235170328e+03 1.277290623e-02 2.117887965e+03 2.129957770e+03 5.698981552e-03 1.376277893e+03 1.388396423e+03 8.805292944e-03 1.857278106e+03 1.870731294e+03 7.243497007e-03 2.119210342e+03 2.131487638e+03 1.824333113e+03 1.837009746e+03 2.042850024e+03 2.054541545e+03 2.034757554e+03 2.046078576e+03 2.014575028e+03 2.026157488e+03 2.141885000e+03 2.060134582e+03 1.817706319e+03 1.334981412e+03 2.061574611e+03 1.785112581e+03 1.987725791e+03 1.979285518e+03 1.959484008e+03 1.377896594e+02 4.320961289e+02 7.863616355e+02 -1.561602783e+03 1.565947143e+03 1.120000000e-04 9.540000000e-05 -1.482142857e-01 1.500000000e-03 1.350000000e-03 -1.000000000e-01 2.550000000e-03 2.410000000e-03 -5.490196078e-02 3.340000000e-04 3.120000000e-04 -6.586826347e-02 4.760000000e-04 4.420000000e-04 -7.142857143e-02
7.500000000e-01 2.207566730e+03 2.235721052e+03 1.275355408e-02 2.121260419e+03 2.133351971e+03 5.700173525e-03 1.378649947e+03 1.390805982e+03 8.817347087e-03 1.859929041e+03 1.873410029e+03 7.248119802e-03 2.122580289e+03 2.134879184e+03 1.827108883e+03 1.839814170e+03 2.046384798e+03 2.058099661e+03 2.038309258e+03 2.049653972e+03 2.018106585e+03 2.029712379e+03 2.141754869e+03 2.063449299e+03 1.820242945e+03 1.337180743e+03 2.064886968e+03 1.787779731e+03 1.991192275e+03 1.982771085e+03 1.962945254e+03 1.377836956e+02 4.321101410e+02 7.863705907e+02 -1.560976816e+03 1.565325136e+03 1.120000000e-04 9.540000000e-05 -1.482142857e-01 1.490000000e-03 1.340000000e-03 -1.006711409e-01 2.520000000e-03 2.370000000e-03 -5.952380952e-02 3.280000000e-04 3.050000000e-04 -7.012195122e-02 4.700000000e-04 4.360000000e-04 -7.234042553e-02
7.600000000e-01 2.208158676e+03 2.236277127e+03 1.273389068e-02 2.124671246e+03 2.136784774e+03 5.701365811e-03 1.381048036e+03 1.393241884e+03 8.829415907e-03 1.862611146e+03 1.876120186e+03 7.252742732e-03 2.125988582e+03 2.138309302e+03 1.829916623e+03 1.842650826e+03 2.049959412e+03 2.061697832e+03 2.041901010e+03 2.053269627e+03 2.021678010e+03 2.033307349e+03 2.141622712e+03 2.066802859e+03 1.822810307e+03 1.339405480e+03 2.068238148e+03 1.790478457e+03 1.994698925e+03 1.986296981e+03 1.966446596e+03 1.377776668e+02 4.321244088e+02 7.863796881e+02 -1.560341726e+03 1.564694072e+03 1.110000000e-04 9.480000000e-05 -1.459459459e-01 1.470000000e-03 1.330000000e-03 -9.523809524e-02 2.480000000e-03 2.340000000e-03 -5.645161290e-02 3.220000000e-04 3.010000000e-04 -6.521739130e-02 4.620000000e-04 4.280000000e-04 -7.359307359e-02
7.700000000e-01 2.208756516e+03 2.236838497e+03 1.271393258e-02 2.128120228e+03 2.140255962e+03 5.702560161e-03 1.383472003e+03 1.395703965e+03 8.841495387e-03 1.865324300e+03 1.878861638e+03 7.257364102e-03 2.129435003e+03 2.141777779e+03 1.832756184e+03 1.845519561e+03 2.053573638e+03 2.065335828e+03 2.045532578e+03 2.056925305e+03 2.025289077e+03 2.036942168e+03 2.141488550e+03 2.070195097e+03 1.825408318e+03 1.341655519e+03 2.071627988e+03 1.793208646e+03 1.998245557e+03 1.989863018e+03 1.969987847e+03 1.377715732e+02 4.321389286e+02 7.863889244e+02 -1.559697503e+03 1.564053943e+03 1.110000000e-04 9.490000000e-05 -1.450450450e-01 1.460000000e-03 1.310000000e-03 -1.027397260e-01 2.450000000e-03 2.310000000e-03 -5.714285714e-02 3.170000000e-04 2.940000000e-04 -7.255520505e-02 4.560000000e-04 4.230000000e-04 -7.236842105e-02
7.800000000e-01 2.209360149e+03 2.237405103e+03 1.269369917e-02 2.131607145e+03 2.143765318e+03 5.703758681e-03 1.385921679e+03 1.398192049e+03 8.853581614e-03 1.868068373e+03 1.881634252e+03 7.261982244e-03 2.132919332e+03 2.145284396e+03 1.835627411e+03 1.848420216e+03 2.057227240e+03 2.069013413e+03 2.049203724e+03 2.060620771e+03 2.028939551e+03 2.040616600e+03 2.141352403e+03 2.073625847e+03 1.828036879e+03 1.343930738e+03 2.075056320e+03 1.795970173e+03 2.001831978e+03 1.993469001e+03 1.973568814e+03 1.377654154e+02 4.321536964e+02 7.863982963e+02 -1.559044152e+03 1.563404750e+03 1.110000000e-04 9.440000000e-05 -1.495495495e-01 1.450000000e-03 1.300000000e-03 -1.034482759e-01 2.410000000e-03 2.280000000e-03 -5.394190871e-02 3.100000000e-04 2.900000000e-04 -6.451612903e-02 4.500000000e-04 4.150000000e-04 -7.777777778e-02
7.900000000e-01 2.209969470e+03 2.237976883e+03 1.267321266e-02 2.135131771e+03 2.147312621e+03 5.704963912e-03 1.388396895e+03 1.400705965e+03 8.865670706e-03 1.870843234e+03 1.884437895e+03 7.266595515e-03 2.136441343e+03 2.148828934e+03 1.838530148e+03 1.851352632e+03 2.060919983e+03 2.072730352e+03 2.052914213e+03 2.064355784e+03 2.032629199e+03 2.044330411e+03 2.141214293e+03 2.077094939e+03 1.830695896e+03 1.346231022e+03 2.078522976e+03 1.798762918e+03 2.005457998e+03 1.997114738e+03 1.977189307e+03 1.377591935e+02 4.321687084e+02 7.864078007e+02 -1.558381671e+03 1.562746496e+03 1.110000000e-04 9.440000000e-05 -1.495495495e-01 1.440000000e-03 1.290000000e-03 -1.041666667e-01 2.380000000e-03 2.240000000e-03 -5.882352941e-02 3.050000000e-04 2.840000000e-04 -6.885245902e-02 4.420000000e-04 4.100000000e-04 -7.239819005e-02
8.000000000e-01 2.210584363e+03 2.238553774e+03 1.265249658e-02 2.138693880e+03 2.150897650e+03 5.706178906e-03 1.390897488e+03 1.403245540e+03 8.877758823e-03 1.873648756e+03 1.887272435e+03 7.271202297e-03 2.140000808e+03 2.152411170e+03 1.841464243e+03 1.854316652e+03 2.064651630e+03 2.076486407e+03 2.056663805e+03 2.068130107e+03 2.036357786e+03 2.048083365e+03 2.141074241e+03 2.080602206e+03 1.833385274e+03 1.348556255e+03 2.082027789e+03 1.801586759e+03 2.009123426e+03 2.000800034e+03 1.980849132e+03 1.377529081e+02 4.321839607e+02 7.864174343e+02 -1.557710058e+03 1.562079176e+03 1.100000000e-04 9.390000000e-05 -1.463636364e-01 1.420000000e-03 1.280000000e-03 -9.859154930e-02 2.350000000e-03 2.220000000e-03 -5.531914894e-02 2.990000000e-04 2.790000000e-04 -6.688963211e-02 4.360000000e-04 4.020000000e-04 -7.798165138e-02
8.100000000e-01 2.211204706e+03 2.239135710e+03 1.263157792e-02 2.142293242e+03 2.154520182e+03 5.707407323e-03 1.393423292e+03 1.405810605e+03 8.889842173e-03 1.876484808e+03 1.890137738e+03 7.275801005e-03 2.143597499e+03 2.156030882e+03 1.844429539e+03 1.857312118e+03 2.068421946e+03 2.080281341e+03 2.060452260e+03 2.071943499e+03 2.040125076e+03 2.051875226e+03 2.140932269e+03 2.084147478e+03 1.836104917e+03 1.350906324e+03 2.085570589e+03 1.804441575e+03 2.012828071e+03 2.004524695e+03 1.984548097e+03 1.377465596e+02 4.321994495e+02 7.864271940e+02 -1.557029308e+03 1.561402787e+03 1.090000000e-04 9.340000000e-05 -1.431192661e-01 1.410000000e-03 1.260000000e-03 -1.063829787e-01 2.320000000e-03 2.180000000e-03 -6.034482759e-02 2.940000000e-04 2.740000000e-04 -6.802721088e-02 4.280000000e-04 3.970000000e-04 -7.242990654e-02
8.200000000e-01 2.211830365e+03 2.239722623e+03 1.261048703e-02 2.145929623e+03 2.158179991e+03 5.708653564e-03 1.395974142e+03 1.408400988e+03 8.901917019e-03 1.879351261e+03 1.893033671e+03 7.280390080e-03 2.147231180e+03 2.159687844e+03 1.847425881e+03 1.860338870e+03 2.072230688e+03 2.084114916e+03 2.064279338e+03 2.075795717e+03 2.043930832e+03 2.055705755e+03 2.140788397e+03 2.087730584e+03 1.838854728e+03 1.353281112e+03 2.089151205e+03 1.807327242e+03 2.016571739e+03 2.008288524e+03 1.988286007e+03 1.377401483e+02 4.322151714e+02 7.864370766e+02 -1.556339419e+03 1.560717326e+03 1.100000000e-04 9.340000000e-05 -1.509090909e-01 1.390000000e-03 1.260000000e-03 -9.352517986e-02 2.280000000e-03 2.160000000e-03 -5.263157895e-02 2.880000000e-04 2.690000000e-04 -6.597222222e-02 4.230000000e-04 3.900000000e-04 -7.801418440e-02
8.300000000e-01 2.212461200e+03 2.240314443e+03 1.258925743e-02 2.149602785e+03 2.161876851e+03 5.709922930e-03 1.398549873e+03 1.411016518e+03 8.913979678e-03 1.882247983e+03 1.895960099e+03 7.284967994e-03 2.150901614e+03 2.163381830e+03 1.850453113e+03 1.863396749e+03 2.076077618e+03 2.087986890e+03 2.068144796e+03 2.079686520e+03 2.047774814e+03 2.059574713e+03 2.140642648e+03 2.091351354e+03 1.841634609e+03 1.355680505e+03 2.092769468e+03 1.810243638e+03 2.020354237e+03 2.012091326e+03 1.992062669e+03 1.377336745e+02 4.322311222e+02 7.864470791e+02 -1.555640385e+03 1.560022790e+03 1.090000000e-04 9.290000000e-05 -1.477064220e-01 1.380000000e-03 1.240000000e-03 -1.014492754e-01 2.240000000e-03 2.120000000e-03 -5.357142857e-02 2.820000000e-04 2.640000000e-04 -6.382978723e-02 4.150000000e-04 3.830000000e-04 -7.710843373e-02
8.400000000e-01 2.213097055e+03 2.240911097e+03 1.256792664e-02 2.153312487e+03 2.165610532e+03 5.711221855e-03 1.401150319e+03 1.413657024e+03 8.926026521e-03 1.885174843e+03 1.898916887e+03 7.289533254e-03 2.154608557e+03 2.167112609e+03 1.853511079e+03 1.866485596e+03 2.079962492e+03 2.091897023e+03 2.072048389e+03 2.083615663e+03 2.051656784e+03 2.063481862e+03 2.140495041e+03 2.095009616e+03 1.844444463e+03 1.358104385e+03 2.096425206e+03 1.813190639e+03 2.024175371e+03 2.015932903e+03 1.995877886e+03 1.377271388e+02 4.322472984e+02 7.864571982e+02 -1.554932202e+03 1.559319173e+03 1.080000000e-04 9.290000000e-05 -1.398148148e-01 1.370000000e-03 1.230000000e-03 -1.021897810e-01 2.220000000e-03 2.090000000e-03 -5.855855856e-02 2.770000000e-04 2.580000000e-04 -6.859205776e-02 4.070000000e-04 3.780000000e-04 -7.125307125e-02
8.500000000e-01 2.213737768e+03 2.241510561e+03 1.254565659e-02 2.157058496e+03 2.169347125e+03 5.696937949e-03 1.403775371e+03 1.416322391e+03 8.938053758e-03 1.888131739e+03 1.901903931e+03 7.294084399e-03 2.158351777e+03 2.170846504e+03 1.856599651e+03 1.869605279e+03 2.083885081e+03 2.095845088e+03 2.075989886e+03 2.087582918e+03 2.055576514e+03 2.067426975e+03 2.140345596e+03 2.098705209e+03 1.847284220e+03 1.360552695e+03 2.100118259e+03 1.816168149e+03 2.028034958e+03 2.019813072e+03 1.999731476e+03 1.377205414e+02 4.322636969e+02 7.864674308e+02 -1.554214819e+03 1.558606425e+03 1.080000000e-04 9.240000000e-05 -1.444444444e-01 1.350000000e-03 1.220000000e-03 -9.629629630e-02 2.180000000e-03 2.060000000e-03 -5.504587156e-02 2.710000000e-04 2.530000000e-04 -6.642066421e-02 4.020000000e-04 3.710000000e-04 -7.711442786e-02
8.600000000e-01 2.214383151e+03 2.242116830e+03 1.252433625e-02 2.160840531e+03 2.173156392e+03 5.699569653e-03 1.406424754e+03 1.419012338e+03 8.950058291e-03 1.891118478e+03 1.904921034e+03 7.298620001e-03 2.162130991e+03 2.174653433e+03 1.859718614e+03 1.872755580e+03 2.087845110e+03 2.099830810e+03 2.079969011e+03 2.091588007e+03 2.059533732e+03 2.071409780e+03 2.140194340e+03 2.102437936e+03 1.850153724e+03 1.363025211e+03 2.103848429e+03 1.819175988e+03 2.031932778e+03 2.023731607e+03 2.003623215e+03 1.377138829e+02 4.322803133e+02 7.864777740e+02 -1.553488318e+03 1.557884629e+03 1.080000000e-04 9.190000000e-05 -1.490740741e-01 1.340000000e-03 1.210000000e-03 -9.701492537e-02 2.150000000e-03 2.030000000e-03 -5.581395349e-02 2.660000000e-04 2.490000000e-04 -6.390977444e-02 3.950000000e-04 3.640000000e-04 -7.848101266e-02
8.700000000e-01 2.215033009e+03 2.242727609e+03 1.250301899e-02 2.164658345e+03 2.177001021e+03 5.701904965e-03 1.409098353e+03 1.421726744e+03 8.962036478e-03 1.894134955e+03 1.907968085e+03 7.303138672e-03 2.165945949e+03 2.178494431e+03 1.862867835e+03 1.875936362e+03 2.091842344e+03 2.103853958e+03 2.083985527e+03 2.095630696e+03 2.063528206e+03 2.075430047e+03 2.140041289e+03 2.106207632e+03 1.853052898e+03 1.365521863e+03 2.107615553e+03 1.822214055e+03 2.035868644e+03 2.027688321e+03 2.007552917e+03 1.377071635e+02 4.322971446e+02 7.864882249e+02 -1.552752652e+03 1.557153737e+03 1.070000000e-04 9.200000000e-05 -1.401869159e-01 1.320000000e-03 1.190000000e-03 -9.848484848e-02 2.110000000e-03 2.000000000e-03 -5.213270142e-02 2.600000000e-04 2.440000000e-04 -6.153846154e-02 3.880000000e-04 3.600000000e-04 -7.216494845e-02
8.800000000e-01 2.215687125e+03 2.243342821e+03 1.248176951e-02 2.168511671e+03 2.180880056e+03 5.703628505e-03 1.411795999e+03 1.424465435e+03 8.973984930e-03 1.897181033e+03 1.911044947e+03 7.307639058e-03 2.169796384e+03 2.182370114e+03 1.866047155e+03 1.879147465e+03 2.095876533e+03 2.107914286e+03 2.088039183e+03 2.099710737e+03 2.067559691e+03 2.079487532e+03 2.139886466e+03 2.110014124e+03 1.855981642e+03 1.368042536e+03 2.111419457e+03 1.825282223e+03 2.039842361e+03 2.031683014e+03 2.011520385e+03 1.377003837e+02 4.323141873e+02 7.864987802e+02 -1.552007817e+03 1.556413746e+03 1.070000000e-04 9.150000000e-05 -1.448598131e-01 1.310000000e-03 1.180000000e-03 -9.923664122e-02 2.080000000e-03 1.970000000e-03 -5.288461538e-02 2.550000000e-04 2.390000000e-04 -6.274509804e-02 3.830000000e-04 3.530000000e-04 -7.832898172e-02
8.900000000e-01 2.216345261e+03 2.243962420e+03 1.246067572e-02 2.172400230e+03 2.184794008e+03 5.705107957e-03 1.414517527e+03 1.427228241e+03 8.985900318e-03 1.900256577e+03 1.914151481e+03 7.312119847e-03 2.173682014e+03 2.186280912e+03 1.869256415e+03 1.882388724e+03 2.099947425e+03 2.112011547e+03 2.092129727e+03 2.103827880e+03 2.071627941e+03 2.083581992e+03 2.139729893e+03 2.113857234e+03 1.858939854e+03 1.370587112e+03 2.115259964e+03 1.828380366e+03 2.043853730e+03 2.035715486e+03 2.015525418e+03 1.376935439e+02 4.323314376e+02 7.865094371e+02 -1.551253806e+03 1.555664651e+03 1.070000000e-04 9.150000000e-05 -1.448598131e-01 1.300000000e-03 1.170000000e-03 -1.000000000e-01 2.050000000e-03 1.940000000e-03 -5.365853659e-02 2.490000000e-04 2.340000000e-04 -6.024096386e-02 3.760000000e-04 3.470000000e-04 -7.712765957e-02
9.000000000e-01 2.217007146e+03 2.244586344e+03 1.243983278e-02 2.176323733e+03 2.188743234e+03 5.706642100e-03 1.417262769e+03 1.430014987e+03 8.997779381e-03 1.903361451e+03 1.917287547e+03 7.316579764e-03 2.177602544e+03 2.190227152e+03 1.872495455e+03 1.885659977e+03 2.104054766e+03 2.116145492e+03 2.096256903e+03 2.107981875e+03 2.075732704e+03 2.087713178e+03 2.139571589e+03 2.117736787e+03 1.861927429e+03 1.373155473e+03 2.119136900e+03 1.831508355e+03 2.047902554e+03 2.039785535e+03 2.019567818e+03 1.376866445e+02 4.323488924e+02 7.865201925e+02 -1.550490613e+03 1.554906444e+03 1.060000000e-04 9.100000000e-05 -1.415094340e-01 1.280000000e-03 1.160000000e-03 -9.375000000e-02 2.020000000e-03 1.910000000e-03 -5.445544554e-02 2.450000000e-04 2.290000000e-04 -6.530612245e-02 3.690000000e-04 3.400000000e-04 -7.859078591e-02
9.100000000e-01 2.217672476e+03 2.245214529e+03 1.241935083e-02 2.180281871e+03 2.192728061e+03 5.708523493e-03 1.420031557e+03 1.432825500e+03 9.009618917e-03 1.906495517e+03 1.920453005e+03 7.321017580e-03 2.181557662e+03 2.194209171e+03 1.875764111e+03 1.888961058e+03 2.108198301e+03 2.120315871e+03 2.100420453e+03 2.112172467e+03 2.079873732e+03 2.091880844e+03 2.139411577e+03 2.121652605e+03 1.864944264e+03 1.375747499e+03 2.123050085e+03 1.834666061e+03 2.051988631e+03 2.043892959e+03 2.023647383e+03 1.376796859e+02 4.323665484e+02 7.865310436e+02 -1.549718231e+03 1.554139119e+03 1.060000000e-04 9.060000000e-05 -1.452830189e-01 1.270000000e-03 1.140000000e-03 -1.023622047e-01 1.990000000e-03 1.870000000e-03 -6.030150754e-02 2.400000000e-04 2.240000000e-04 -6.666666667e-02 3.620000000e-04 3.360000000e-04 -7.182320442e-02
9.200000000e-01 2.218340898e+03 2.245846911e+03 1.239936239e-02 2.184274313e+03 2.196748902e+03 5.711090529e-03 1.422823724e+03 1.435659608e+03 9.021415792e-03 1.909658639e+03 1.923647713e+03 7.325432104e-03 2.185547026e+03 2.198227430e+03 1.879062225e+03 1.892291805e+03 2.112377769e+03 2.124522434e+03 2.104620120e+03 2.116399405e+03 2.084050770e+03 2.096084743e+03 2.139249876e+03 2.125604510e+03 1.867990252e+03 1.378363073e+03 2.126999344e+03 1.837853357e+03 2.056111764e+03 2.048037556e+03 2.027763913e+03 1.376726684e+02 4.323844022e+02 7.865419875e+02 -1.548936653e+03 1.553362671e+03 1.060000000e-04 9.060000000e-05 -1.452830189e-01 1.260000000e-03 1.130000000e-03 -1.031746032e-01 1.960000000e-03 1.850000000e-03 -5.612244898e-02 2.350000000e-04 2.190000000e-04 -6.808510638e-02 3.580000000e-04 3.300000000e-04 -7.821229050e-02
9.300000000e-01 2.219011985e+03 2.246483487e+03 1.238006037e-02 2.188300692e+03 2.200806410e+03 5.714807892e-03 1.425639102e+03 1.438517138e+03 9.033166939e-03 1.912850676e+03 1.926871531e+03 7.329822192e-03 2.189570255e+03 2.202282725e+03 1.882389633e+03 1.895652052e+03 2.116592910e+03 2.128764928e+03 2.108855641e+03 2.120662434e+03 2.088263567e+03 2.100324625e+03 2.139086507e+03 2.129592323e+03 1.871065290e+03 1.381002076e+03 2.130984497e+03 1.841070111e+03 2.060271752e+03 2.052219124e+03 2.031917206e+03 1.376655925e+02 4.324024504e+02 7.865530211e+02 -1.548145871e+03 1.552577091e+03 1.050000000e-04 9.010000000e-05 -1.419047619e-01 1.240000000e-03 1.120000000e-03 -9.677419355e-02 1.930000000e-03 1.820000000e-03 -5.699481865e-02 2.300000000e-04 2.150000000e-04 -6.521739130e-02 3.510000000e-04 3.240000000e-04 -7.692307692e-02
9.400000000e-01 2.219685185e+03 2.247070407e+03 1.233743540e-02 2.192360575e+03 2.204901928e+03 5.720479541e-03 1.428477524e+03 1.441397917e+03 9.044869355e-03 1.916071491e+03 1.930124317e+03 7.334186745e-03 2.193626883e+03 2.206376873e+03 1.885746174e+03 1.899041633e+03 2.120843460e+03 2.133043100e+03 2.113126753e+03 2.124961299e+03 2.092511866e+03 2.104600242e+03 2.138921493e+03 2.133615866e+03 1.874169269e+03 1.383664390e+03 2.135005367e+03 1.844316195e+03 2.064468395e+03 2.056437460e+03 2.036107061e+03 1.376584586e+02 4.324206899e+02 7.865641417e+02 -1.547345879e+03 1.551782374e+03 1.050000000e-04 8.970000000e-05 -1.457142857e-01 1.230000000e-03 1.110000000e-03 -9.756097561e-02 1.900000000e-03 1.790000000e-03 -5.789473684e-02 2.250000000e-04 2.100000000e-04 -6.666666667e-02 3.450000000e-04 3.180000000e-04 -7.826086957e-02
9.500000000e-01 2.220359613e+03 2.247724387e+03 1.232447832e-02 2.196453373e+03 2.209039930e+03 5.730399963e-03 1.431338822e+03 1.444301771e+03 9.056520108e-03 1.919320944e+03 1.933405928e+03 7.338524711e-03 2.197716192e+03 2.210520472e+03 1.889131685e+03 1.902460385e+03 2.125129152e+03 2.137356697e+03 2.117433189e+03 2.129295742e+03 2.096795409e+03 2.108911343e+03 2.138754852e+03 2.137674959e+03 1.877302084e+03 1.386349894e+03 2.139061773e+03 1.847591478e+03 2.068701492e+03 2.060692360e+03 2.040333275e+03 1.376512671e+02 4.324391174e+02 7.865753464e+02 -1.546536667e+03 1.550978510e+03 1.050000000e-04 8.980000000e-05 -1.447619048e-01 1.220000000e-03 1.100000000e-03 -9.836065574e-02 1.860000000e-03 1.760000000e-03 -5.376344086e-02 2.200000000e-04 2.060000000e-04 -6.363636364e-02 3.380000000e-04 3.120000000e-04 -7.692307692e-02
9.600000000e-01 2.221033765e+03 2.248379107e+03 1.231198845e-02 2.200577989e+03 2.213222570e+03 5.746027275e-03 1.434222829e+03 1.447228528e+03 9.068116334e-03 1.922598894e+03 1.936716220e+03 7.342835085e-03 2.201837217e+03 2.214690348e+03 1.892546002e+03 1.905908140e+03 2.129449715e+03 2.141705464e+03 2.121774679e+03 2.133665507e+03 2.101113937e+03 2.113257677e+03 2.138586607e+03 2.141769422e+03 1.880463625e+03 1.389058470e+03 2.143153536e+03 1.850895827e+03 2.072970841e+03 2.064983620e+03 2.044595646e+03 1.376440184e+02 4.324577298e+02 7.865866323e+02 -1.545718227e+03 1.550165492e+03 1.040000000e-04 8.930000000e-05 -1.413461538e-01 1.200000000e-03 1.090000000e-03 -9.166666667e-02 1.830000000e-03 1.730000000e-03 -5.464480874e-02 2.150000000e-04 2.020000000e-04 -6.046511628e-02 3.320000000e-04 3.070000000e-04 -7.530120482e-02
9.700000000e-01 2.221708390e+03 2.249034461e+03 1.229957565e-02 2.204734661e+03 2.217418682e+03 5.753082695e-03 1.437129377e+03 1.450178016e+03 9.079655237e-03 1.925905200e+03 1.940055051e+03 7.347116915e-03 2.205990594e+03 2.218880423e+03 1.895988962e+03 1.909384732e+03 2.133804876e+03 2.146089146e+03 2.126150952e+03 2.138070336e+03 2.105467189e+03 2.117638992e+03 2.138416776e+03 2.145899074e+03 1.883653785e+03 1.391789998e+03 2.147280477e+03 1.854229113e+03 2.077276242e+03 2.069311036e+03 2.048893970e+03 1.376367128e+02 4.324765239e+02 7.865979967e+02 -1.544890550e+03 1.549343311e+03 1.040000000e-04 8.890000000e-05 -1.451923077e-01 1.190000000e-03 1.070000000e-03 -1.008403361e-01 1.800000000e-03 1.700000000e-03 -5.555555556e-02 2.100000000e-04 1.960000000e-04 -6.666666667e-02 3.260000000e-04 3.010000000e-04 -7.668711656e-02
9.800000000e-01 2.222384061e+03 2.249691539e+03 1.228747027e-02 2.208923804e+03 2.221641196e+03 5.757279696e-03 1.440058297e+03 1.453150060e+03 9.091134093e-03 1.929239722e+03 1.943422275e+03 7.351369297e-03 2.210176542e+03 2.223098252e+03 1.899460402e+03 1.912889996e+03 2.138194355e+03 2.150507486e+03 2.130561731e+03 2.142509968e+03 2.109854900e+03 2.122055038e+03 2.138245382e+03 2.150063734e+03 1.886872454e+03 1.394544359e+03 2.151442413e+03 1.857591203e+03 2.081617491e+03 2.073674403e+03 2.053228045e+03 1.376293508e+02 4.324954968e+02 7.866094367e+02 -1.544053628e+03 1.548511959e+03 1.040000000e-04 8.890000000e-05 -1.451923077e-01 1.180000000e-03 1.060000000e-03 -1.016949153e-01 1.770000000e-03 1.670000000e-03 -5.649717514e-02 2.060000000e-04 1.920000000e-04 -6.796116505e-02 3.200000000e-04 2.960000000e-04 -7.500000000e-02
9.900000000e-01 2.223060937e+03 2.250350783e+03 1.227579737e-02 2.213145488e+03 2.225892979e+03 5.759897179e-03 1.443009420e+03 1.456144486e+03 9.102550261e-03 1.932602315e+03 1.946817748e+03 7.355591383e-03 2.214395094e+03 2.227345967e+03 1.902960155e+03 1.916423763e+03 2.142617868e+03 2.154960228e+03 2.135006735e+03 2.146984143e+03 2.114276803e+03 2.126505559e+03 2.138072444e+03 2.154263221e+03 1.890119520e+03 1.397321430e+03 2.155639163e+03 1.860981962e+03 2.085994388e+03 2.078073517e+03 2.057597666e+03 1.376219329e+02 4.325146452e+02 7.866209496e+02 -1.543207453e+03 1.547671430e+03 1.030000000e-04 8.850000000e-05 -1.407766990e-01 1.170000000e-03 1.050000000e-03 -1.025641026e-01 1.740000000e-03 1.640000000e-03 -5.747126437e-02 2.020000000e-04 1.880000000e-04 -6.930693069e-02 3.140000000e-04 2.900000000e-04 -7.643312102e-02
1.000000000e+00 2.223739048e+03 2.251012514e+03 1.226468833e-02 2.217399698e+03 2.230175419e+03 5.761577592e-03 1.445982581e+03 1.459161123e+03 9.113901145e-03 1.935992839e+03 1.950241324e+03 7.359782377e-03 2.218646215e+03 2.231624744e+03 1.906488058e+03 1.919985868e+03 2.147075126e+03 2.159447118e+03 2.139485681e+03 2.151492603e+03 2.118732629e+03 2.130990305e+03 2.137897983e+03 2.158497352e+03 1.893394875e+03 1.400121094e+03 2.159870548e+03 1.864401260e+03 2.090406729e+03 2.082508172e+03 2.062002630e+03 1.376144593e+02 4.325339661e+02 7.866325325e+02 -1.542352013e+03 1.546821712e+03 1.040000000e-04 8.810000000e-05 -1.528846154e-01 1.150000000e-03 1.040000000e-03 -9.565217391e-02 1.710000000e-03 1.620000000e-03 -5.263157895e-02 1.960000000e-04 1.840000000e-04 -6.122448980e-02 3.100000000e-04 2.850000000e-04 -8.064516129e-02
1.010000000e+00 2.224418351e+03 2.251675876e+03 1.225377620e-02 2.221686374e+03 2.234489456e+03 5.762776387e-03 1.448977611e+03 1.462199799e+03 9.125184234e-03 1.939411150e+03 1.953692860e+03 7.363941539e-03 2.222929835e+03 2.235935448e+03 1.910043946e+03 1.923576143e+03 2.151565834e+03 2.163927896e+03 2.143998276e+03 2.156035087e+03 2.123222107e+03 2.135509023e+03 2.137722019e+03 2.162765947e+03 1.896698407e+03 1.402943231e+03 2.164136383e+03 1.867848964e+03 2.094854312e+03 2.086978165e+03 2.066442733e+03 1.376069305e+02 4.325534568e+02 7.866441829e+02 -1.541487296e+03 1.545962794e+03 1.030000000e-04 8.820000000e-05 -1.436893204e-01 1.140000000e-03 1.030000000e-03 -9.649122807e-02 1.680000000e-03 1.590000000e-03 -5.357142857e-02 1.920000000e-04 1.790000000e-04 -6.770833333e-02 3.050000000e-04 2.800000000e-04 -8.196721311e-02
1.020000000e+00 2.225098752e+03 2.252343820e+03 1.224443106e-02 2.226005431e+03 2.238835908e+03 5.763902229e-03 1.451994345e+03 1.465260342e+03 9.136397088e-03 1.942857105e+03 1.957172209e+03 7.368068188e-03 2.227245863e+03 2.240278894e+03 1.913627655e+03 1.927194422e+03 2.156089685e+03 2.168491749e+03 2.148544226e+03 2.160611335e+03 2.127744959e+03 2.140061459e+03 2.137544571e+03 2.167068822e+03 1.900030004e+03 1.405787722e+03 2.168436489e+03 1.871324939e+03 2.099336934e+03 2.091483289e+03 2.070917771e+03 1.375993469e+02 4.325731142e+02 7.866558978e+02 -1.540613294e+03 1.545094665e+03 1.030000000e-04 8.770000000e-05 -1.485436893e-01 1.130000000e-03 1.020000000e-03 -9.734513274e-02 1.660000000e-03 1.560000000e-03 -6.024096386e-02 1.880000000e-04 1.760000000e-04 -6.382978723e-02 2.990000000e-04 2.750000000e-04 -8.026755853e-02
1.030000000e+00 2.225780113e+03 2.253014260e+03 1.223577588e-02 2.230356767e+03 2.243215699e+03 5.765414985e-03 1.455032615e+03 1.468342580e+03 9.147537342e-03 1.946330561e+03 1.960679225e+03 7.372161702e-03 2.231594192e+03 2.244656085e+03 1.917239020e+03 1.930840538e+03 2.160646367e+03 2.173081439e+03 2.153123225e+03 2.165188082e+03 2.132300908e+03 2.144647362e+03 2.137365661e+03 2.171405795e+03 1.903389555e+03 1.408654448e+03 2.172770682e+03 1.874829053e+03 2.103854394e+03 2.096023339e+03 2.075427540e+03 1.375917090e+02 4.325929353e+02 7.866676747e+02 -1.539729993e+03 1.544217317e+03 1.030000000e-04 8.730000000e-05 -1.524271845e-01 1.120000000e-03 1.000000000e-03 -1.071428571e-01 1.630000000e-03 1.540000000e-03 -5.521472393e-02 1.840000000e-04 1.720000000e-04 -6.521739130e-02 2.920000000e-04 2.700000000e-04 -7.534246575e-02
1.040000000e+00 2.226462259e+03 2.253690339e+03 1.222930263e-02 2.234740277e+03 2.247630284e+03 5.768011421e-03 1.458092284e+03 1.471446371e+03 9.158602577e-03 1.949831391e+03 1.964213779e+03 7.376221520e-03 2.235974714e+03 2.249068843e+03 1.920877891e+03 1.934514340e+03 2.165235559e+03 2.177702444e+03 2.157734970e+03 2.169833815e+03 2.136889677e+03 2.149266492e+03 2.137185306e+03 2.175776690e+03 1.906776962e+03 1.411543320e+03 2.177138787e+03 1.878361188e+03 2.108406496e+03 2.100598119e+03 2.079971844e+03 1.375840170e+02 4.326129176e+02 7.866795107e+02 -1.538837358e+03 1.543330713e+03 1.020000000e-04 8.740000000e-05 -1.431372549e-01 1.100000000e-03 9.930000000e-04 -9.727272727e-02 1.600000000e-03 1.510000000e-03 -5.625000000e-02 1.790000000e-04 1.670000000e-04 -6.703910615e-02 2.870000000e-04 2.650000000e-04 -7.665505226e-02
1.050000000e+00 2.227144964e+03 2.254370094e+03 1.222422902e-02 2.239155823e+03 2.252018705e+03 5.744522573e-03 1.461173128e+03 1.474571488e+03 9.169590804e-03 1.953359416e+03 1.967775692e+03 7.380247144e-03 2.240387288e+03 2.253450609e+03 1.924544072e+03 1.938215629e+03 2.169856899e+03 2.182355711e+03 2.162379117e+03 2.174510822e+03 2.141510959e+03 2.153918580e+03 2.137003529e+03 2.180181311e+03 1.910192081e+03 1.414454160e+03 2.181540607e+03 1.881921179e+03 2.112993021e+03 2.105207408e+03 2.084550462e+03 1.375762714e+02 4.326330577e+02 7.866914033e+02 -1.537935422e+03 1.542434885e+03 1.020000000e-04 8.690000000e-05 -1.480392157e-01 1.090000000e-03 9.810000000e-04 -1.000000000e-01 1.570000000e-03 1.480000000e-03 -5.732484076e-02 1.750000000e-04 1.640000000e-04 -6.285714286e-02 2.810000000e-04 2.600000000e-04 -7.473309609e-02
1.060000000e+00 2.227827962e+03 2.255062750e+03 1.222481649e-02 2.243603285e+03 2.256488510e+03 5.743094324e-03 1.464275007e+03 1.477717783e+03 9.180499774e-03 1.956914508e+03 1.971364831e+03 7.384238140e-03 2.244831790e+03 2.257917156e+03 1.928237411e+03 1.941944252e+03 2.174510026e+03 2.187041981e+03 2.167055335e+03 2.179219191e+03 2.146164467e+03 2.158603390e+03 2.136820348e+03 2.184619480e+03 1.913634813e+03 1.417386875e+03 2.185975966e+03 1.885508904e+03 2.117613774e+03 2.109851006e+03 2.089163198e+03 1.375684727e+02 4.326533531e+02 7.867033498e+02 -1.537024152e+03 1.541529803e+03 1.020000000e-04 8.650000000e-05 -1.519607843e-01 1.080000000e-03 9.680000000e-04 -1.037037037e-01 1.540000000e-03 1.450000000e-03 -5.844155844e-02 1.710000000e-04 1.590000000e-04 -7.017543860e-02 2.760000000e-04 2.550000000e-04 -7.608695652e-02
1.070000000e+00 2.228510921e+03 2.255741949e+03 1.221938285e-02 2.248082527e+03 2.260989580e+03 5.741360775e-03 1.467397753e+03 1.480885086e+03 9.191327417e-03 1.960496520e+03 1.974981049e+03 7.388194143e-03 2.249308085e+03 2.262414993e+03 1.931957741e+03 1.945700042e+03 2.179194535e+03 2.191762049e+03 2.171763261e+03 2.183959833e+03 2.150849896e+03 2.163320681e+03 2.136635783e+03 2.189091013e+03 1.917105043e+03 1.420341346e+03 2.190444680e+03 1.889124230e+03 2.122268552e+03 2.114528710e+03 2.093809847e+03 1.375606212e+02 4.326738012e+02 7.867153475e+02 -1.536103535e+03 1.540615453e+03 1.010000000e-04 8.660000000e-05 -1.425742574e-01 1.070000000e-03 9.600000000e-04 -1.028037383e-01 1.520000000e-03 1.430000000e-03 -5.921052632e-02 1.670000000e-04 1.560000000e-04 -6.586826347e-02 2.710000000e-04 2.510000000e-04 -7.380073801e-02
1.080000000e+00 2.229193428e+03 2.256417623e+03 1.221257650e-02 2.252593412e+03 2.265521794e+03 5.739331985e-03 1.470541200e+03 1.484073226e+03 9.202071738e-03 1.964105306e+03 1.978624198e+03 7.392114854e-03 2.253816034e+03 2.266943996e+03 1.935704897e+03 1.949482830e+03 2.183909965e+03 2.196517107e+03 2.176502507e+03 2.188733536e+03 2.155566935e+03 2.168078217e+03 2.136449854e+03 2.193595728e+03 1.920602655e+03 1.423317454e+03 2.194946567e+03 1.892767021e+03 2.126957152e+03 2.119240313e+03 2.098490205e+03 1.375527173e+02 4.326943989e+02 7.867273938e+02 -1.535173558e+03 1.539691824e+03 1.010000000e-04 8.620000000e-05 -1.465346535e-01 1.050000000e-03 9.470000000e-04 -9.809523810e-02 1.490000000e-03 1.400000000e-03 -6.040268456e-02 1.630000000e-04 1.520000000e-04 -6.748466258e-02 2.660000000e-04 2.450000000e-04 -7.894736842e-02
1.090000000e+00 2.229874928e+03 2.257090203e+03 1.220484360e-02 2.257135799e+03 2.270085025e+03 5.737016423e-03 1.473705182e+03 1.487282031e+03 9.212730820e-03 1.967740720e+03 1.982294131e+03 7.396000048e-03 2.258355495e+03 2.271504036e+03 1.939478712e+03 1.953292450e+03 2.188655747e+03 2.201309677e+03 2.181272637e+03 2.193541266e+03 2.160315259e+03 2.172857984e+03 2.136262579e+03 2.198133440e+03 1.924127534e+03 1.426315079e+03 2.199481441e+03 1.896437141e+03 2.131679371e+03 2.123985610e+03 2.103204068e+03 1.375447614e+02 4.327151436e+02 7.867394860e+02 -1.534234207e+03 1.538758902e+03 1.010000000e-04 8.580000000e-05 -1.504950495e-01 1.040000000e-03 9.360000000e-04 -1.000000000e-01 1.460000000e-03 1.380000000e-03 -5.479452055e-02 1.590000000e-04 1.490000000e-04 -6.289308176e-02 2.620000000e-04 2.400000000e-04 -8.396946565e-02
1.100000000e+00 2.230554521e+03 2.257762527e+03 1.219786622e-02 2.261709545e+03 2.274679140e+03 5.734421337e-03 1.476889531e+03 1.490511331e+03 9.223302821e-03 1.971402615e+03 1.985990698e+03 7.399849573e-03 2.262926323e+03 2.276094977e+03 1.943279019e+03 1.957128733e+03 2.193430967e+03 2.206154098e+03 2.186073140e+03 2.198384680e+03 2.165094529e+03 2.177670464e+03 2.136073979e+03 2.202703965e+03 1.927679565e+03 1.429334101e+03 2.204049121e+03 1.900134456e+03 2.136435007e+03 2.128764397e+03 2.107951231e+03 1.375367540e+02 4.327360328e+02 7.867516216e+02 -1.533285468e+03 1.537816673e+03 1.000000000e-04 8.590000000e-05 -1.410000000e-01 1.030000000e-03 9.260000000e-04 -1.009708738e-01 1.430000000e-03 1.350000000e-03 -5.594405594e-02 1.550000000e-04 1.450000000e-04 -6.451612903e-02 2.570000000e-04 2.360000000e-04 -8.171206226e-02
1.110000000e+00 2.231230874e+03 2.258434540e+03 1.219222370e-02 2.266314502e+03 2.279304003e+03 5.731553038e-03 1.480094081e+03 1.493760953e+03 9.233785975e-03 1.975090844e+03 1.989713752e+03 7.403663351e-03 2.267528370e+03 2.280716682e+03 1.947105652e+03 1.960991512e+03 2.198234384e+03 2.211020493e+03 2.190903335e+03 2.203268215e+03 2.169904385e+03 2.182514929e+03 2.135884071e+03 2.207307120e+03 1.931258630e+03 1.432374402e+03 2.208649422e+03 1.903858829e+03 2.141223855e+03 2.133576467e+03 2.112731489e+03 1.375286954e+02 4.327570637e+02 7.867637979e+02 -1.532327327e+03 1.536865125e+03 9.990000000e-05 8.550000000e-05 -1.441441441e-01 1.020000000e-03 9.140000000e-04 -1.039215686e-01 1.410000000e-03 1.320000000e-03 -6.382978723e-02 1.520000000e-04 1.410000000e-04 -7.236842105e-02 2.510000000e-04 2.320000000e-04 -7.569721116e-02
1.120000000e+00 2.231903807e+03 2.259072290e+03 1.217278397e-02 2.270950523e+03 2.283959474e+03 5.728417090e-03 1.483318666e+03 1.497030729e+03 9.244178593e-03 1.978805260e+03 1.993463144e+03 7.407441385e-03 2.272161488e+03 2.285369010e+03 1.950958442e+03 1.964880620e+03 2.203066947e+03 2.215899835e+03 2.195761868e+03 2.208203945e+03 2.174744439e+03 2.187390805e+03 2.135692876e+03 2.211942720e+03 1.934864612e+03 1.435435862e+03 2.213282160e+03 1.907610125e+03 2.146045715e+03 2.138421617e+03 2.117544640e+03 1.375205860e+02 4.327782337e+02 7.867760123e+02 -1.531359769e+03 1.535904242e+03 1.000000000e-04 8.510000000e-05 -1.490000000e-01 1.000000000e-03 9.040000000e-04 -9.600000000e-02 1.380000000e-03 1.300000000e-03 -5.797101449e-02 1.480000000e-04 1.380000000e-04 -6.756756757e-02 2.460000000e-04 2.260000000e-04 -8.130081301e-02
1.130000000e+00 2.232573614e+03 2.259751233e+03 1.217322383e-02 2.275617458e+03 2.288645410e+03 5.725018468e-03 1.486563119e+03 1.500320487e+03 9.254479068e-03 1.982545713e+03 1.997238724e+03 7.411183759e-03 2.276825527e+03 2.290051814e+03 1.954837224e+03 1.968795888e+03 2.207929027e+03 2.220802405e+03 2.200648622e+03 2.213144589e+03 2.179614261e+03 2.192297639e+03 2.135500413e+03 2.216610581e+03 1.938497394e+03 1.438518363e+03 2.217947153e+03 1.911388207e+03 2.150900383e+03 2.143299641e+03 2.122390479e+03 1.375124263e+02 4.327995402e+02 7.867882623e+02 -1.530382779e+03 1.534934011e+03 9.960000000e-05 8.520000000e-05 -1.445783133e-01 9.910000000e-04 8.940000000e-04 -9.788092836e-02 1.350000000e-03 1.280000000e-03 -5.185185185e-02 1.440000000e-04 1.340000000e-04 -6.944444444e-02 2.420000000e-04 2.220000000e-04 -8.264462810e-02
1.140000000e+00 2.233241123e+03 2.260394952e+03 1.215893321e-02 2.280315156e+03 2.293361664e+03 5.721361681e-03 1.489827274e+03 1.503630056e+03 9.264685866e-03 1.986312057e+03 2.001040344e+03 7.414890638e-03 2.281520336e+03 2.294764951e+03 1.958741831e+03 1.972737151e+03 2.212820737e+03 2.225731226e+03 2.205564441e+03 2.218104849e+03 2.184513349e+03 2.197235103e+03 2.135306699e+03 2.221310520e+03 1.942156858e+03 1.441621787e+03 2.222644215e+03 1.915192940e+03 2.155787658e+03 2.148210336e+03 2.127268803e+03 1.375042166e+02 4.328209806e+02 7.868005453e+02 -1.529396341e+03 1.533954416e+03 9.910000000e-05 8.480000000e-05 -1.442986882e-01 9.800000000e-04 8.820000000e-04 -1.000000000e-01 1.330000000e-03 1.250000000e-03 -6.015037594e-02 1.410000000e-04 1.310000000e-04 -7.092198582e-02 2.370000000e-04 2.180000000e-04 -8.016877637e-02
1.150000000e+00 2.233906556e+03 2.261077734e+03 1.216307759e-02 2.285043466e+03 2.298108090e+03 5.717450852e-03 1.493110964e+03 1.506959266e+03 9.274797536e-03 1.990104143e+03 2.004867854e+03 7.418562277e-03 2.286245762e+03 2.299508270e+03 1.962672093e+03 1.976704239e+03 2.217742097e+03 2.230688067e+03 2.210509546e+03 2.223089750e+03 2.189441055e+03 2.202203194e+03 2.135111754e+03 2.226042353e+03 1.945842887e+03 1.444746013e+03 2.227373164e+03 1.919024186e+03 2.160707338e+03 2.153153497e+03 2.132179409e+03 1.374959573e+02 4.328425525e+02 7.868128587e+02 -1.528400438e+03 1.532965441e+03 9.920000000e-05 8.430000000e-05 -1.502016129e-01 9.700000000e-04 8.720000000e-04 -1.010309278e-01 1.310000000e-03 1.230000000e-03 -6.106870229e-02 1.370000000e-04 1.280000000e-04 -6.569343066e-02 2.320000000e-04 2.140000000e-04 -7.758620690e-02
1.160000000e+00 2.234569722e+03 2.261759378e+03 1.216773668e-02 2.289802235e+03 2.302884539e+03 5.713289802e-03 1.496414023e+03 1.510307947e+03 9.284812707e-03 1.993921821e+03 2.008721106e+03 7.422199023e-03 2.291001651e+03 2.304281622e+03 1.966627846e+03 1.980696987e+03 2.222693077e+03 2.235674365e+03 2.215484005e+03 2.228101604e+03 2.194396104e+03 2.207205695e+03 2.134915596e+03 2.230805895e+03 1.949555360e+03 1.447890926e+03 2.232133817e+03 1.922881811e+03 2.165659220e+03 2.158128920e+03 2.137122093e+03 1.374876488e+02 4.328642532e+02 7.868251999e+02 -1.527395055e+03 1.531967072e+03 9.880000000e-05 8.440000000e-05 -1.457489879e-01 9.570000000e-04 8.630000000e-04 -9.822361546e-02 1.280000000e-03 1.210000000e-03 -5.468750000e-02 1.330000000e-04 1.250000000e-04 -6.015037594e-02 2.270000000e-04 2.090000000e-04 -7.929515419e-02
1.170000000e+00 2.235230645e+03 2.262445525e+03 1.217542373e-02 2.294591308e+03 2.307690859e+03 5.708882103e-03 1.499736284e+03 1.513675928e+03 9.294730088e-03 1.997764943e+03 2.012599949e+03 7.425801313e-03 2.295787851e+03 2.309084856e+03 1.970608919e+03 1.984715227e+03 2.227673618e+03 2.240691743e+03 2.220487819e+03 2.233142026e+03 2.199377828e+03 2.212230905e+03 2.134718244e+03 2.235600963e+03 1.953294160e+03 1.451056405e+03 2.236925988e+03 1.926765676e+03 2.170643103e+03 2.163136402e+03 2.142096653e+03 1.374792916e+02 4.328860804e+02 7.868375665e+02 -1.526380175e+03 1.530959292e+03 9.830000000e-05 8.400000000e-05 -1.454730417e-01 9.440000000e-04 8.510000000e-04 -9.851694915e-02 1.250000000e-03 1.180000000e-03 -5.600000000e-02 1.300000000e-04 1.210000000e-04 -6.923076923e-02 2.230000000e-04 2.050000000e-04 -8.071748879e-02
1.180000000e+00 2.235889930e+03 2.263089163e+03 1.216483551e-02 2.299410506e+03 2.312526875e+03 5.704231083e-03 1.503077473e+03 1.517062931e+03 9.304548954e-03 2.001633302e+03 2.016504176e+03 7.429369698e-03 2.300604180e+03 2.313917795e+03 1.974615090e+03 1.988758735e+03 2.232683611e+03 2.245743246e+03 2.225520919e+03 2.238212539e+03 2.204387422e+03 2.217279514e+03 2.134519721e+03 2.240427350e+03 1.957059111e+03 1.454242226e+03 2.241749472e+03 1.930675592e+03 2.175658763e+03 2.168175715e+03 2.147102860e+03 1.374708862e+02 4.329080313e+02 7.868499563e+02 -1.525355883e+03 1.529942186e+03 9.840000000e-05 8.360000000e-05 -1.504065041e-01 9.340000000e-04 8.400000000e-04 -1.006423983e-01 1.230000000e-03 1.160000000e-03 -5.691056911e-02 1.260000000e-04 1.180000000e-04 -6.349206349e-02 2.180000000e-04 2.000000000e-04 -8.256880734e-02
1.190000000e+00 2.236547856e+03 2.263758086e+03 1.216617380e-02 2.304259726e+03 2.317392486e+03 5.699340036e-03 1.506437641e+03 1.520469003e+03 9.314267202e-03 2.005526865e+03 2.020433755e+03 7.432904789e-03 2.305450536e+03 2.318780338e+03 1.978646306e+03 1.992827460e+03 2.237723016e+03 2.250757629e+03 2.230583293e+03 2.243315436e+03 2.209425163e+03 2.222354064e+03 2.134320035e+03 2.245284920e+03 1.960850206e+03 1.457448489e+03 2.246604133e+03 1.934611532e+03 2.180706047e+03 2.173246705e+03 2.152140565e+03 1.374624326e+02 4.329301040e+02 7.868623659e+02 -1.524321953e+03 1.528915531e+03 9.790000000e-05 8.370000000e-05 -1.450459653e-01 9.230000000e-04 8.310000000e-04 -9.967497291e-02 1.210000000e-03 1.140000000e-03 -5.785123967e-02 1.240000000e-04 1.150000000e-04 -7.258064516e-02 2.140000000e-04 1.960000000e-04 -8.411214953e-02
1.200000000e+00 2.237204602e+03 2.264435654e+03 1.217190936e-02 2.309138787e+03 2.322287513e+03 5.694211992e-03 1.509816509e+03 1.523893864e+03 9.323884287e-03 2.009445422e+03 2.024388476e+03 7.436407346e-03 2.310326737e+03 2.323672305e+03 1.982702340e+03 1.996921177e+03 2.242791699e+03 2.255853935e+03 2.235674827e+03 2.248389437e+03 2.214491120e+03 2.227454844e+03 2.134119210e+03 2.250173464e+03 1.964667269e+03 1.460674968e+03 2.251489764e+03 1.938573304e+03 2.185784731e+03 2.178349146e+03 2.157209539e+03 1.374539314e+02 4.329522958e+02 7.868747932e+02 -1.523278471e+03 1.527879413e+03 9.740000000e-05 8.330000000e-05 -1.447638604e-01 9.110000000e-04 8.220000000e-04 -9.769484083e-02 1.190000000e-03 1.120000000e-03 -5.882352941e-02 1.200000000e-04 1.120000000e-04 -6.666666667e-02 2.100000000e-04 1.930000000e-04 -8.095238095e-02
1.210000000e+00 2.237860305e+03 2.265116296e+03 1.217948717e-02 2.314047533e+03 2.327211802e+03 5.688849921e-03 1.513213911e+03 1.527337341e+03 9.333399257e-03 2.013388823e+03 2.028368191e+03 7.439878224e-03 2.315232626e+03 2.328593542e+03 1.986783024e+03 2.001039721e+03 2.247889544e+03 2.260978519e+03 2.240795423e+03 2.253539329e+03 2.219585310e+03 2.232581854e+03 2.133917262e+03 2.255092801e+03 1.968510179e+03 1.463921544e+03 2.256406181e+03 1.942560772e+03 2.190894613e+03 2.183482834e+03 2.162309581e+03 1.374453830e+02 4.329746044e+02 7.868872357e+02 -1.522225420e+03 1.526833815e+03 9.750000000e-05 8.290000000e-05 -1.497435897e-01 9.010000000e-04 8.110000000e-04 -9.988901221e-02 1.160000000e-03 1.100000000e-03 -5.172413793e-02 1.170000000e-04 1.090000000e-04 -6.837606838e-02 2.050000000e-04 1.880000000e-04 -8.292682927e-02
1.220000000e+00 2.238515073e+03 2.265804041e+03 1.219065605e-02 2.318985807e+03 2.332165198e+03 5.683256708e-03 1.516629678e+03 1.530799262e+03 9.342811249e-03 2.017356918e+03 2.032372748e+03 7.443318393e-03 2.320168049e+03 2.333543895e+03 1.990888190e+03 2.005182924e+03 2.253016430e+03 2.266131309e+03 2.245944972e+03 2.258717251e+03 2.224707710e+03 2.237734870e+03 2.133714211e+03 2.260042748e+03 1.972378816e+03 1.467188100e+03 2.261353202e+03 1.946573798e+03 2.196035495e+03 2.188647568e+03 2.167440490e+03 1.374367878e+02 4.329970274e+02 7.868996909e+02 -1.521162780e+03 1.525778718e+03 9.700000000e-05 8.300000000e-05 -1.443298969e-01 8.890000000e-04 8.020000000e-04 -9.786276715e-02 1.140000000e-03 1.070000000e-03 -6.140350877e-02 1.140000000e-04 1.060000000e-04 -7.017543860e-02 2.010000000e-04 1.850000000e-04 -7.960199005e-02
1.230000000e+00 2.239168995e+03 2.266488524e+03 1.220074456e-02 2.323953454e+03 2.337147549e+03 5.677435171e-03 1.520063640e+03 1.534279457e+03 9.352119492e-03 2.021349556e+03 2.036401999e+03 7.446728949e-03 2.325132848e+03 2.338523208e+03 1.995017671e+03 2.009350622e+03 2.258172229e+03 2.271312217e+03 2.251123359e+03 2.263923139e+03 2.229858265e+03 2.242913332e+03 2.133510074e+03 2.265023120e+03 1.976273059e+03 1.470474521e+03 2.266330645e+03 1.950612247e+03 2.201207177e+03 2.193843148e+03 2.172602066e+03 1.374281462e+02 4.330195625e+02 7.869121563e+02 -1.520090532e+03 1.524714104e+03 9.650000000e-05 8.260000000e-05 -1.440414508e-01 8.770000000e-04 7.920000000e-04 -9.692132269e-02 1.120000000e-03 1.050000000e-03 -6.250000000e-02 1.110000000e-04 1.040000000e-04 -6.306306306e-02 1.960000000e-04 1.800000000e-04 -8.163265306e-02
1.240000000e+00 2.239822143e+03 2.267172476e+03 1.221093993e-02 2.328950317e+03 2.342158698e+03 5.671388079e-03 1.523515630e+03 1.537777752e+03 9.361323306e-03 2.025366587e+03 2.040455793e+03 7.450111108e-03 2.330126867e+03 2.343531328e+03 1.999171298e+03 2.013542650e+03 2.263356811e+03 2.276521146e+03 2.256330461e+03 2.269156916e+03 2.235036903e+03 2.248115224e+03 2.133304867e+03 2.270033737e+03 1.980192787e+03 1.473780693e+03 2.271338327e+03 1.954675983e+03 2.206409461e+03 2.199069373e+03 2.177794109e+03 1.374194586e+02 4.330422073e+02 7.869246293e+02 -1.519008654e+03 1.523639952e+03 9.660000000e-05 8.220000000e-05 -1.490683230e-01 8.680000000e-04 7.810000000e-04 -1.002304147e-01 1.090000000e-03 1.030000000e-03 -5.504587156e-02 1.080000000e-04 1.010000000e-04 -6.481481481e-02 1.930000000e-04 1.770000000e-04 -8.290155440e-02
1.250000000e+00 2.240474574e+03 2.267843569e+03 1.221571340e-02 2.333976241e+03 2.347198492e+03 5.665118158e-03 1.526985476e+03 1.541293975e+03 9.370422111e-03 2.029407860e+03 2.044533983e+03 7.453466227e-03 2.335149950e+03 2.348568100e+03 2.003348903e+03 2.017758842e+03 2.268570042e+03 2.281757990e+03 2.261566150e+03 2.274418487e+03 2.240243536e+03 2.253374011e+03 2.133098610e+03 2.275074416e+03 1.984137880e+03 1.477106498e+03 2.276376068e+03 1.958764869e+03 2.211642148e+03 2.204326041e+03 2.183016420e+03 1.374107254e+02 4.330649597e+02 7.869371075e+02 -1.517917125e+03 1.522556242e+03 9.610000000e-05 8.230000000e-05 -1.436004162e-01 8.570000000e-04 7.730000000e-04 -9.801633606e-02 1.070000000e-03 1.010000000e-03 -5.607476636e-02 1.050000000e-04 9.810000000e-05 -6.571428571e-02 1.890000000e-04 1.720000000e-04 -8.994708995e-02
1.260000000e+00 2.241126339e+03 2.268507285e+03 1.221749325e-02 2.339031069e+03 2.352266776e+03 5.658628107e-03 1.530473005e+03 1.544827947e+03 9.379415450e-03 2.033473221e+03 2.048636416e+03 7.456795796e-03 2.340201941e+03 2.353633367e+03 2.007550318e+03 2.021999034e+03 2.273811781e+03 2.287022634e+03 2.266830294e+03 2.279707754e+03 2.245478066e+03 2.258635546e+03 2.132891318e+03 2.280144975e+03 1.988108215e+03 1.480451821e+03 2.281443684e+03 1.962878769e+03 2.216905042e+03 2.209612955e+03 2.188268798e+03 1.374019469e+02 4.330878173e+02 7.869495883e+02 -1.516815926e+03 1.521462956e+03 9.570000000e-05 8.190000000e-05 -1.442006270e-01 8.450000000e-04 7.630000000e-04 -9.704142012e-02 1.050000000e-03 9.890000000e-04 -5.809523810e-02 1.020000000e-04 9.550000000e-05 -6.372549020e-02 1.850000000e-04 1.690000000e-04 -8.648648649e-02
1.270000000e+00 2.241777477e+03 2.269178718e+03 1.222299799e-02 2.344114643e+03 2.357363393e+03 5.651920605e-03 1.533978041e+03 1.548379491e+03 9.388302970e-03 2.037562520e+03 2.052762943e+03 7.460101460e-03 2.345282681e+03 2.358726975e+03 2.011775371e+03 2.026263060e+03 2.279081891e+03 2.292314959e+03 2.272122759e+03 2.285024605e+03 2.250740384e+03 2.263923891e+03 2.132683010e+03 2.285245232e+03 1.992103670e+03 1.483816546e+03 2.286540994e+03 1.967017546e+03 2.222197943e+03 2.214929913e+03 2.193551047e+03 1.373931235e+02 4.331107778e+02 7.869620694e+02 -1.515705037e+03 1.520360073e+03 9.570000000e-05 8.150000000e-05 -1.483803553e-01 8.360000000e-04 7.510000000e-04 -1.016746411e-01 1.030000000e-03 9.650000000e-04 -6.310679612e-02 9.960000000e-05 9.240000000e-05 -7.228915663e-02 1.810000000e-04 1.650000000e-04 -8.839779006e-02
1.280000000e+00 2.242490916e+03 2.269852968e+03 1.220163361e-02 2.349226808e+03 2.362488190e+03 5.644998319e-03 1.537500407e+03 1.551948428e+03 9.397084439e-03 2.041675604e+03 2.056913415e+03 7.463385016e-03 2.350392016e+03 2.363848768e+03 2.016023896e+03 2.030550757e+03 2.284380227e+03 2.297634843e+03 2.277443405e+03 2.290368926e+03 2.256030377e+03 2.269238983e+03 2.132473702e+03 2.290375006e+03 1.996124124e+03 1.487200558e+03 2.291667818e+03 1.971181065e+03 2.227520656e+03 2.220276718e+03 2.198862967e+03 1.373842557e+02 4.331338391e+02 7.869745481e+02 -1.514584435e+03 1.519247574e+03 9.520000000e-05 8.160000000e-05 -1.428571429e-01 8.250000000e-04 7.430000000e-04 -9.939393939e-02 1.010000000e-03 9.460000000e-04 -6.336633663e-02 9.700000000e-05 8.990000000e-05 -7.319587629e-02 1.770000000e-04 1.620000000e-04 -8.474576271e-02
1.290000000e+00 2.243216082e+03 2.270516654e+03 1.217028210e-02 2.354367407e+03 2.367641010e+03 5.637863908e-03 1.541039924e+03 1.555534575e+03 9.405759765e-03 2.045812319e+03 2.061087681e+03 7.466648426e-03 2.355529788e+03 2.368998591e+03 2.020295722e+03 2.034861961e+03 2.289706645e+03 2.302982158e+03 2.282792094e+03 2.295740597e+03 2.261347925e+03 2.274580747e+03 2.132263411e+03 2.295534116e+03 2.000169453e+03 1.490603742e+03 2.296823974e+03 1.975369188e+03 2.232872984e+03 2.225653172e+03 2.204204361e+03 1.373753439e+02 4.331569991e+02 7.869870220e+02 -1.513454099e+03 1.518125436e+03 9.480000000e-05 8.120000000e-05 -1.434599156e-01 8.140000000e-04 7.330000000e-04 -9.950859951e-02 9.870000000e-04 9.270000000e-04 -6.079027356e-02 9.440000000e-05 8.750000000e-05 -7.309322034e-02 1.720000000e-04 1.580000000e-04 -8.139534884e-02
1.300000000e+00 2.243907752e+03 2.271177602e+03 1.215283875e-02 2.359536284e+03 2.372821700e+03 5.630520032e-03 1.544596407e+03 1.559137745e+03 9.414329015e-03 2.049972515e+03 2.065285592e+03 7.469893828e-03 2.360695841e+03 2.374176290e+03 2.024590681e+03 2.039196509e+03 2.295061001e+03 2.308356772e+03 2.288168681e+03 2.301139492e+03 2.266692904e+03 2.279949095e+03 2.132052154e+03 2.300722381e+03 2.004239537e+03 1.494025985e+03 2.302009283e+03 1.979581781e+03 2.238254732e+03 2.231059076e+03 2.209575032e+03 1.373663883e+02 4.331802555e+02 7.869994886e+02 -1.512314005e+03 1.516993637e+03 9.490000000e-05 8.080000000e-05 -1.485774499e-01 8.040000000e-04 7.230000000e-04 -1.007462687e-01 9.630000000e-04 9.080000000e-04 -5.711318795e-02 9.140000000e-05 8.520000000e-05 -6.783369803e-02 1.690000000e-04 1.540000000e-04 -8.875739645e-02
1.310000000e+00 2.244586967e+03 2.271837594e+03 1.214059765e-02 2.364733281e+03 2.378030104e+03 5.622969352e-03 1.548169661e+03 1.562757742e+03 9.422792465e-03 2.054156035e+03 2.069506997e+03 7.473123546e-03 2.365890018e+03 2.379381708e+03 2.028908600e+03 2.043554236e+03 2.300443146e+03 2.313758553e+03 2.293573024e+03 2.306565484e+03 2.272065187e+03 2.285343933e+03 2.131839948e+03 2.305939621e+03 2.008334251e+03 1.497467169e+03 2.307223562e+03 1.983818706e+03 2.243665703e+03 2.236494234e+03 2.214974784e+03 1.373573894e+02 4.332036060e+02 7.870119455e+02 -1.511164135e+03 1.515852161e+03 9.440000000e-05 8.090000000e-05 -1.430084746e-01 7.930000000e-04 7.160000000e-04 -9.709962169e-02 9.440000000e-04 8.900000000e-04 -5.720338983e-02 8.890000000e-05 8.290000000e-05 -6.749156355e-02 1.650000000e-04 1.510000000e-04 -8.484848485e-02
1.320000000e+00 2.245258565e+03 2.272501811e+03 1.213367839e-02 2.369958244e+03 2.383266068e+03 5.615214536e-03 1.551759490e+03 1.566394368e+03 9.431150605e-03 2.058362729e+03 2.073751749e+03 7.476340099e-03 2.371112163e+03 2.384614692e+03 2.033249311e+03 2.047934981e+03 2.305852934e+03 2.319187365e+03 2.299004977e+03 2.312018440e+03 2.277464642e+03 2.290765158e+03 2.131626809e+03 2.311185656e+03 2.012453474e+03 1.500927184e+03 2.312466635e+03 1.988079828e+03 2.249105704e+03 2.241958450e+03 2.220403422e+03 1.373483476e+02 4.332270488e+02 7.870243901e+02 -1.510004460e+03 1.514700979e+03 9.390000000e-05 8.050000000e-05 -1.427050053e-01 7.830000000e-04 7.060000000e-04 -9.833971903e-02 9.250000000e-04 8.720000000e-04 -5.729729730e-02 8.650000000e-05 8.060000000e-05 -6.820809249e-02 1.620000000e-04 1.480000000e-04 -8.641975309e-02
1.330000000e+00 2.245924658e+03 2.273134746e+03 1.211531633e-02 2.375211016e+03 2.388529438e+03 5.607258263e-03 1.555365682e+03 1.570047408e+03 9.439404286e-03 2.062592443e+03 2.078019698e+03 7.479546220e-03 2.376362121e+03 2.389875088e+03 2.037612644e+03 2.052338584e+03 2.311290215e+03 2.324643071e+03 2.304464394e+03 2.317498228e+03 2.282891138e+03 2.296212663e+03 2.131412754e+03 2.316460307e+03 2.016597084e+03 1.504405918e+03 2.317738321e+03 1.992365014e+03 2.254574542e+03 2.247451528e+03 2.225860750e+03 1.373392632e+02 4.332505816e+02 7.870368200e+02 -1.508834958e+03 1.513540070e+03 9.400000000e-05 8.010000000e-05 -1.478723404e-01 7.740000000e-04 6.950000000e-04 -1.020671835e-01 9.060000000e-04 8.500000000e-04 -6.181015453e-02 8.420000000e-05 7.800000000e-05 -7.363420428e-02 1.580000000e-04 1.440000000e-04 -8.860759494e-02
1.340000000e+00 2.246586407e+03 2.273769635e+03 1.209979218e-02 2.380491443e+03 2.393820060e+03 5.599103222e-03 1.558987995e+03 1.573716620e+03 9.447554946e-03 2.066845022e+03 2.082310696e+03 7.482744861e-03 2.381639737e+03 2.395162741e+03 2.041998428e+03 2.056764882e+03 2.316754841e+03 2.330125533e+03 2.309951127e+03 2.323004713e+03 2.288344539e+03 2.301686334e+03 2.131197799e+03 2.321763395e+03 2.020764958e+03 1.507903259e+03 2.323038443e+03 1.996674128e+03 2.260072023e+03 2.252973274e+03 2.231346575e+03 1.373301366e+02 4.332742020e+02 7.870492325e+02 -1.507655605e+03 1.512369411e+03 9.350000000e-05 8.020000000e-05 -1.422459893e-01 7.620000000e-04 6.880000000e-04 -9.711286089e-02 8.840000000e-04 8.330000000e-04 -5.769230769e-02 8.150000000e-05 7.590000000e-05 -6.871165644e-02 1.550000000e-04 1.410000000e-04 -9.032258065e-02
1.350000000e+00 2.247244534e+03 2.274423753e+03 1.209446443e-02 2.385799367e+03 2.399137780e+03 5.590752114e-03 1.562626116e+03 1.577401692e+03 9.455605437e-03 2.071120314e+03 2.086624595e+03 7.485939219e-03 2.386944854e+03 2.400477498e+03 2.046406493e+03 2.061213717e+03 2.322246661e+03 2.335634609e+03 2.315465028e+03 2.328537756e+03 2.293824707e+03 2.307186054e+03 2.130981959e+03 2.327094742e+03 2.024956974e+03 1.511419093e+03 2.328366820e+03 2.001007034e+03 2.265597954e+03 2.258523493e+03 2.236860703e+03 1.373209682e+02 4.332979084e+02 7.870616253e+02 -1.506466374e+03 1.511188976e+03 9.300000000e-05 7.980000000e-05 -1.419354839e-01 7.520000000e-04 6.790000000e-04 -9.707446809e-02 8.660000000e-04 8.160000000e-04 -5.773672055e-02 7.930000000e-05 7.390000000e-05 -6.809583859e-02 1.510000000e-04 1.380000000e-04 -8.609271523e-02
1.360000000e+00 2.247899532e+03 2.275077049e+03 1.209018315e-02 2.391134636e+03 2.404482446e+03 5.582207657e-03 1.566279537e+03 1.581102121e+03 9.463562087e-03 2.075418163e+03 2.090961245e+03 7.489132747e-03 2.392277318e+03 2.405819206e+03 2.050836666e+03 2.065684927e+03 2.327765525e+03 2.341170160e+03 2.321005949e+03 2.334097219e+03 2.299331505e+03 2.312711703e+03 2.130765252e+03 2.332454170e+03 2.029173008e+03 1.514953310e+03 2.333723278e+03 2.005363600e+03 2.271152144e+03 2.264101991e+03 2.242402941e+03 1.373117584e+02 4.333216985e+02 7.870739959e+02 -1.505267240e+03 1.509998742e+03 9.310000000e-05 7.940000000e-05 -1.471535983e-01 7.440000000e-04 6.680000000e-04 -1.021505376e-01 8.490000000e-04 7.960000000e-04 -6.242638398e-02 7.720000000e-05 7.160000000e-05 -7.253886010e-02 1.480000000e-04 1.340000000e-04 -9.459459459e-02
1.370000000e+00 2.248551751e+03 2.275729797e+03 1.208691157e-02 2.396497093e+03 2.409853904e+03 5.573472586e-03 1.569948488e+03 1.584818126e+03 9.471417712e-03 2.079738414e+03 2.095320499e+03 7.492329172e-03 2.397636973e+03 2.411187711e+03 2.055288775e+03 2.070178355e+03 2.333311282e+03 2.346732042e+03 2.326573739e+03 2.339682962e+03 2.304864791e+03 2.318263158e+03 2.130547693e+03 2.337841502e+03 2.033412938e+03 1.518505799e+03 2.339107636e+03 2.009743689e+03 2.276734402e+03 2.269708577e+03 2.247973097e+03 1.373025075e+02 4.333455702e+02 7.870863417e+02 -1.504058179e+03 1.508798684e+03 9.260000000e-05 7.940000000e-05 -1.425485961e-01 7.330000000e-04 6.610000000e-04 -9.822646658e-02 8.280000000e-04 7.800000000e-04 -5.797101449e-02 7.480000000e-05 6.970000000e-05 -6.818181818e-02 1.450000000e-04 1.320000000e-04 -8.965517241e-02
1.380000000e+00 2.249201452e+03 2.276386677e+03 1.208661176e-02 2.401886583e+03 2.415252000e+03 5.564549650e-03 1.573632961e+03 1.588549695e+03 9.479169776e-03 2.084080912e+03 2.099702208e+03 7.495532523e-03 2.403023665e+03 2.416582861e+03 2.059762647e+03 2.074693842e+03 2.338883781e+03 2.352320113e+03 2.332168249e+03 2.345294844e+03 2.310424424e+03 2.323840293e+03 2.130329297e+03 2.343256559e+03 2.037676641e+03 1.522076448e+03 2.344519720e+03 2.014147168e+03 2.282344537e+03 2.275343058e+03 2.253570980e+03 1.372932160e+02 4.333695218e+02 7.870986603e+02 -1.502839163e+03 1.507588777e+03 9.210000000e-05 7.900000000e-05 -1.422366992e-01 7.230000000e-04 6.520000000e-04 -9.820193638e-02 8.110000000e-04 7.650000000e-04 -5.672009864e-02 7.280000000e-05 6.780000000e-05 -6.868131868e-02 1.410000000e-04 1.280000000e-04 -9.219858156e-02
1.390000000e+00 2.249848836e+03 2.277101240e+03 1.211299330e-02 2.407302953e+03 2.420676584e+03 5.555441616e-03 1.577332889e+03 1.592296758e+03 9.486816849e-03 2.088445501e+03 2.104106226e+03 7.498747148e-03 2.408437240e+03 2.422004502e+03 2.064258109e+03 2.079231231e+03 2.344482870e+03 2.357934229e+03 2.337789328e+03 2.350932723e+03 2.316010263e+03 2.329442979e+03 2.130110080e+03 2.348699166e+03 2.041963994e+03 1.525665147e+03 2.349959352e+03 2.018573902e+03 2.287982360e+03 2.281005242e+03 2.259196398e+03 1.372838841e+02 4.333935511e+02 7.871109491e+02 -1.501610166e+03 1.506368995e+03 9.220000000e-05 7.860000000e-05 -1.475054230e-01 7.150000000e-04 6.420000000e-04 -1.020979021e-01 7.950000000e-04 7.460000000e-04 -6.163522013e-02 7.080000000e-05 6.570000000e-05 -7.203389831e-02 1.380000000e-04 1.250000000e-04 -9.420289855e-02
1.400000000e+00 2.250494058e+03 2.277853098e+03 1.215690375e-02 2.412746047e+03 2.426127502e+03 5.546151267e-03 1.581048182e+03 1.596059219e+03 9.494358044e-03 2.092832025e+03 2.108532404e+03 7.501977745e-03 2.413877542e+03 2.427452483e+03 2.068774985e+03 2.083790366e+03 2.350108398e+03 2.363574246e+03 2.343436825e+03 2.356596455e+03 2.321622164e+03 2.335071086e+03 2.129890058e+03 2.354169147e+03 2.046274873e+03 1.529271787e+03 2.355426357e+03 2.023023758e+03 2.293647681e+03 2.286694939e+03 2.264849162e+03 1.372745123e+02 4.334176563e+02 7.871232058e+02 -1.500371159e+03 1.505139311e+03 9.170000000e-05 7.860000000e-05 -1.428571429e-01 7.040000000e-04 6.350000000e-04 -9.801136364e-02 7.750000000e-04 7.310000000e-04 -5.677419355e-02 6.860000000e-05 6.390000000e-05 -6.851311953e-02 1.340000000e-04 1.220000000e-04 -8.955223881e-02
1.410000000e+00 2.251137245e+03 2.278557922e+03 1.218081097e-02 2.418215713e+03 2.431604603e+03 5.536681404e-03 1.584778731e+03 1.599836971e+03 9.501792809e-03 2.097240326e+03 2.112980596e+03 7.505229389e-03 2.419344419e+03 2.432926653e+03 2.073313100e+03 2.088371092e+03 2.355760214e+03 2.369240019e+03 2.349110590e+03 2.362285898e+03 2.327259984e+03 2.340724485e+03 2.129669245e+03 2.359666326e+03 2.050609157e+03 1.532896259e+03 2.360920560e+03 2.027496603e+03 2.299340311e+03 2.292411959e+03 2.270529082e+03 1.372651009e+02 4.334418354e+02 7.871354277e+02 -1.499122116e+03 1.503899700e+03 9.120000000e-05 7.820000000e-05 -1.425438596e-01 6.940000000e-04 6.250000000e-04 -9.942363112e-02 7.600000000e-04 7.130000000e-04 -6.184210526e-02 6.680000000e-05 6.190000000e-05 -7.335329341e-02 1.320000000e-04 1.200000000e-04 -9.090909091e-02
1.420000000e+00 2.251778495e+03 2.279247765e+03 1.219892224e-02 2.423711795e+03 2.437107735e+03 5.527034847e-03 1.588524420e+03 1.603629890e+03 9.509120848e-03 2.101670247e+03 2.117450654e+03 7.508507568e-03 2.424837716e+03 2.438426859e+03 2.077872276e+03 2.092973255e+03 2.361438163e+03 2.374931403e+03 2.354810469e+03 2.368000907e+03 2.332923577e+03 2.346403040e+03 2.129447655e+03 2.365190527e+03 2.054966720e+03 1.536538451e+03 2.366441784e+03 2.031992302e+03 2.305060063e+03 2.298156111e+03 2.276235969e+03 1.372556504e+02 4.334660868e+02 7.871476126e+02 -1.497863007e+03 1.502650133e+03 9.120000000e-05 7.780000000e-05 -1.469298246e-01 6.850000000e-04 6.160000000e-04 -1.007299270e-01 7.410000000e-04 6.990000000e-04 -5.668016194e-02 6.470000000e-05 6.030000000e-05 -6.800618238e-02 1.280000000e-04 1.170000000e-04 -8.593750000e-02
1.430000000e+00 2.252417891e+03 2.279928905e+03 1.221399179e-02 2.429234157e+03 2.442636763e+03 5.517214431e-03 1.592285182e+03 1.607437912e+03 9.516341808e-03 2.106121663e+03 2.121942467e+03 7.511818215e-03 2.430357295e+03 2.443952965e+03 2.082452368e+03 2.097596736e+03 2.367142111e+03 2.380648268e+03 2.360536329e+03 2.373741355e+03 2.338612815e+03 2.352106635e+03 2.129225303e+03 2.370741591e+03 2.059347474e+03 1.540198317e+03 2.371989870e+03 2.036510755e+03 2.310806765e+03 2.303927222e+03 2.281969651e+03 1.372461609e+02 4.334904085e+02 7.871597576e+02 -1.496593744e+03 1.501390522e+03 9.070000000e-05 7.780000000e-05 -1.422271224e-01 6.760000000e-04 6.080000000e-04 -1.005917160e-01 7.260000000e-04 6.820000000e-04 -6.060606061e-02 6.290000000e-05 5.840000000e-05 -7.154213037e-02 1.250000000e-04 1.130000000e-04 -9.600000000e-02
1.440000000e+00 2.253055496e+03 2.280603982e+03 1.222716713e-02 2.434782617e+03 2.448191508e+03 5.507223003e-03 1.596060774e+03 1.611260789e+03 9.523456310e-03 2.110594354e+03 2.126455825e+03 7.515167757e-03 2.435902977e+03 2.449504794e+03 2.087053135e+03 2.102241325e+03 2.372871877e+03 2.386390442e+03 2.366287990e+03 2.379507067e+03 2.344327525e+03 2.357835107e+03 2.129002207e+03 2.376319317e+03 2.063751233e+03 1.543875635e+03 2.377564619e+03 2.041051769e+03 2.316580203e+03 2.309725080e+03 2.287729913e+03 1.372366330e+02 4.335147981e+02 7.871718606e+02 -1.495314413e+03 1.500120956e+03 9.030000000e-05 7.740000000e-05 -1.428571429e-01 6.650000000e-04 6.000000000e-04 -9.774436090e-02 7.090000000e-04 6.680000000e-04 -5.782792666e-02 6.090000000e-05 5.680000000e-05 -6.732348112e-02 1.220000000e-04 1.100000000e-04 -9.836065574e-02
1.450000000e+00 2.253691364e+03 2.281273915e+03 1.223883247e-02 2.440357034e+03 2.453771832e+03 5.497063429e-03 1.599851097e+03 1.615098421e+03 9.530464470e-03 2.115088183e+03 2.130990607e+03 7.518563157e-03 2.441474618e+03 2.455082206e+03 2.091674419e+03 2.106906897e+03 2.378627320e+03 2.392157789e+03 2.372065310e+03 2.385297911e+03 2.350067571e+03 2.363588329e+03 2.128778382e+03 2.381923543e+03 2.068177898e+03 1.547570335e+03 2.383165868e+03 2.045615234e+03 2.322380203e+03 2.315549505e+03 2.293516579e+03 1.372270670e+02 4.335392539e+02 7.871839188e+02 -1.494024944e+03 1.498841367e+03 9.030000000e-05 7.700000000e-05 -1.472868217e-01 6.580000000e-04 5.900000000e-04 -1.033434650e-01 6.940000000e-04 6.520000000e-04 -6.051873199e-02 5.930000000e-05 5.500000000e-05 -7.251264755e-02 1.200000000e-04 1.070000000e-04 -1.083333333e-01
1.460000000e+00 2.254325536e+03 2.281940695e+03 1.224985389e-02 2.445957259e+03 2.459377587e+03 5.486738591e-03 1.603656019e+03 1.618950675e+03 9.537366715e-03 2.119602997e+03 2.135546676e+03 7.522011969e-03 2.447072070e+03 2.460685055e+03 2.096316041e+03 2.111593313e+03 2.384408292e+03 2.397950167e+03 2.377868142e+03 2.391113745e+03 2.355832811e+03 2.369366171e+03 2.128553842e+03 2.387554099e+03 2.072627352e+03 1.551282326e+03 2.388793446e+03 2.050201024e+03 2.328206583e+03 2.321400316e+03 2.299329467e+03 1.372174632e+02 4.335637740e+02 7.871959297e+02 -1.492725295e+03 1.497551711e+03 8.980000000e-05 7.700000000e-05 -1.425389755e-01 6.480000000e-04 5.830000000e-04 -1.003086420e-01 6.770000000e-04 6.360000000e-04 -6.056129985e-02 5.750000000e-05 5.330000000e-05 -7.304347826e-02 1.170000000e-04 1.050000000e-04 -1.025641026e-01
1.470000000e+00 2.254958045e+03 2.282604308e+03 1.226021156e-02 2.451583140e+03 2.465008625e+03 5.476251383e-03 1.607475391e+03 1.622817399e+03 9.544163726e-03 2.124138635e+03 2.140123888e+03 7.525522404e-03 2.452695181e+03 2.466313192e+03 2.100977819e+03 2.116300435e+03 2.390214643e+03 2.403767432e+03 2.383696335e+03 2.396954425e+03 2.361623101e+03 2.375168496e+03 2.128328600e+03 2.393210813e+03 2.077099473e+03 1.555011502e+03 2.394447183e+03 2.054809009e+03 2.334059159e+03 2.327277328e+03 2.305168393e+03 1.372078220e+02 4.335883566e+02 7.872078906e+02 -1.491415434e+03 1.496251959e+03 8.980000000e-05 7.660000000e-05 -1.469933185e-01 6.390000000e-04 5.750000000e-04 -1.001564945e-01 6.610000000e-04 6.230000000e-04 -5.748865356e-02 5.560000000e-05 5.190000000e-05 -6.654676259e-02 1.130000000e-04 1.030000000e-04 -8.849557522e-02
1.480000000e+00 2.255588910e+03 2.283265180e+03 1.227008643e-02 2.457234493e+03 2.470664765e+03 5.465604714e-03 1.611308931e+03 1.626698312e+03 9.550856936e-03 2.128694868e+03 2.144722032e+03 7.529103388e-03 2.458343769e+03 2.471966436e+03 2.105659495e+03 2.121028057e+03 2.396046187e+03 2.409609405e+03 2.389549705e+03 2.402819773e+03 2.367438260e+03 2.380995133e+03 2.128102676e+03 2.398893483e+03 2.081594072e+03 1.558757632e+03 2.400126877e+03 2.059438992e+03 2.339937719e+03 2.333180326e+03 2.311033141e+03 1.371981440e+02 4.336130009e+02 7.872197997e+02 -1.490095447e+03 1.494942198e+03 8.930000000e-05 7.610000000e-05 -1.478163494e-01 6.310000000e-04 5.660000000e-04 -1.030110935e-01 6.480000000e-04 6.080000000e-04 -6.172839506e-02 5.420000000e-05 5.020000000e-05 -7.380073801e-02 1.100000000e-04 9.980000000e-05 -9.272727273e-02
1.490000000e+00 2.256218159e+03 2.283923641e+03 1.227961130e-02 2.462911238e+03 2.476345930e+03 5.454801502e-03 1.615156730e+03 1.630593504e+03 9.557446367e-03 2.133271679e+03 2.149341113e+03 7.532764669e-03 2.464017751e+03 2.477644709e+03 2.110361022e+03 2.125776193e+03 2.401902846e+03 2.415476014e+03 2.395428173e+03 2.408709717e+03 2.373278216e+03 2.386846018e+03 2.127876074e+03 2.404602004e+03 2.086111169e+03 1.562520876e+03 2.405832423e+03 2.064090981e+03 2.345842146e+03 2.339109192e+03 2.316923598e+03 1.371884290e+02 4.336377028e+02 7.872316529e+02 -1.488765050e+03 1.493622147e+03 8.880000000e-05 7.620000000e-05 -1.418918919e-01 6.210000000e-04 5.590000000e-04 -9.983896940e-02 6.320000000e-04 5.960000000e-04 -5.696202532e-02 5.250000000e-05 4.890000000e-05 -6.857142857e-02 1.070000000e-04 9.720000000e-05 -9.158878505e-02
1.500000000e+00 2.256845795e+03 2.284579770e+03 1.228882161e-02 2.468613189e+03 2.482051936e+03 5.443844675e-03 1.619018473e+03 1.634502659e+03 9.563934046e-03 2.137868829e+03 2.153980914e+03 7.536516875e-03 2.469716943e+03 2.483347829e+03 2.115082130e+03 2.130544644e+03 2.407784431e+03 2.421367077e+03 2.401331552e+03 2.414624076e+03 2.379142786e+03 2.392720978e+03 2.127648814e+03 2.410336173e+03 2.090650568e+03 1.566300993e+03 2.411563617e+03 2.068764776e+03 2.351772225e+03 2.345063710e+03 2.322839545e+03 1.371786776e+02 4.336624617e+02 7.872434485e+02 -1.487424341e+03 1.492291904e+03 8.890000000e-05 7.580000000e-05 -1.473565804e-01 6.130000000e-04 5.500000000e-04 -1.027732463e-01 6.160000000e-04 5.810000000e-04 -5.681818182e-02 5.080000000e-05 4.740000000e-05 -6.692913386e-02 1.050000000e-04 9.470000000e-05 -9.809523810e-02
1.510000000e+00 2.257471820e+03 2.285238281e+03 1.229980378e-02 2.474340195e+03 2.487782635e+03 5.432737172e-03 1.622893962e+03 1.638425579e+03 9.570321787e-03 2.142486151e+03 2.158641293e+03 7.540371643e-03 2.475441193e+03 2.489075646e+03 2.119822617e+03 2.135333291e+03 2.413690792e+03 2.427282447e+03 2.407259691e+03 2.420562703e+03 2.385031822e+03 2.398619872e+03 2.127420909e+03 2.416095818e+03 2.095212145e+03 1.570097873e+03 2.417320289e+03 2.073460242e+03 2.357727774e+03 2.351043698e+03 2.328780802e+03 1.371688903e+02 4.336872759e+02 7.872551839e+02 -1.486073292e+03 1.490951442e+03 8.840000000e-05 7.530000000e-05 -1.481900452e-01 6.040000000e-04 5.420000000e-04 -1.026490066e-01 6.040000000e-04 5.670000000e-04 -6.125827815e-02 4.950000000e-05 4.590000000e-05 -7.272727273e-02 1.030000000e-04 9.220000000e-05 -1.048543689e-01
1.520000000e+00 2.258096232e+03 2.285905665e+03 1.231543325e-02 2.480092105e+03 2.493537880e+03 5.421481941e-03 1.626782982e+03 1.642362051e+03 9.576611821e-03 2.147123478e+03 2.163322111e+03 7.544341733e-03 2.481190351e+03 2.494828015e+03 2.124582277e+03 2.140142032e+03 2.419621779e+03 2.433221983e+03 2.413212438e+03 2.426525456e+03 2.390945180e+03 2.404542564e+03 2.127192374e+03 2.421880772e+03 2.099795778e+03 1.573911413e+03 2.423102271e+03 2.078177250e+03 2.363708615e+03 2.357048975e+03 2.334747188e+03 1.371590673e+02 4.337121435e+02 7.872668565e+02 -1.484711871e+03 1.489600732e+03 8.790000000e-05 7.540000000e-05 -1.422070535e-01 5.950000000e-04 5.350000000e-04 -1.008403361e-01 5.890000000e-04 5.530000000e-04 -6.112054329e-02 4.790000000e-05 4.440000000e-05 -7.306889353e-02 9.980000000e-05 8.990000000e-05 -9.919839679e-02
1.530000000e+00 2.258719019e+03 2.286550435e+03 1.232176983e-02 2.485868773e+03 2.499317526e+03 5.410081938e-03 1.630685294e+03 1.646311836e+03 9.582806949e-03 2.151780644e+03 2.168023233e+03 7.548441177e-03 2.486964270e+03 2.500604790e+03 2.129360898e+03 2.144970778e+03 2.425577242e+03 2.439185539e+03 2.419189647e+03 2.432512192e+03 2.396882715e+03 2.410488916e+03 2.126963222e+03 2.427690867e+03 2.104401344e+03 1.577741509e+03 2.428909396e+03 2.082915672e+03 2.369714570e+03 2.363079361e+03 2.340738524e+03 1.371492090e+02 4.337370626e+02 7.872784636e+02 -1.483340044e+03 1.488239740e+03 8.790000000e-05 7.500000000e-05 -1.467576792e-01 5.870000000e-04 5.270000000e-04 -1.022146508e-01 5.750000000e-04 5.420000000e-04 -5.739130435e-02 4.640000000e-05 4.320000000e-05 -6.896551724e-02 9.720000000e-05 8.760000000e-05 -9.876543210e-02
1.540000000e+00 2.259340165e+03 2.287194812e+03 1.232866479e-02 2.491670048e+03 2.505121428e+03 5.398540123e-03 1.634600623e+03 1.650274662e+03 9.588910745e-03 2.156457478e+03 2.172744523e+03 7.552685447e-03 2.492762800e+03 2.506405826e+03 2.134158260e+03 2.149854147e+03 2.431557032e+03 2.445172972e+03 2.425191166e+03 2.438522766e+03 2.402844281e+03 2.416458792e+03 2.126733466e+03 2.433525936e+03 2.109028723e+03 1.581588057e+03 2.434741496e+03 2.087675378e+03 2.375745460e+03 2.369134678e+03 2.346754631e+03 1.371393158e+02 4.337620317e+02 7.872900026e+02 -1.481957777e+03 1.486868433e+03 8.750000000e-05 7.460000000e-05 -1.474285714e-01 5.780000000e-04 5.190000000e-04 -1.020761246e-01 5.610000000e-04 5.280000000e-04 -5.882352941e-02 4.490000000e-05 4.190000000e-05 -6.681514477e-02 9.470000000e-05 8.550000000e-05 -9.714889124e-02
1.550000000e+00 2.259959643e+03 2.287838040e+03 1.233579440e-02 2.497495783e+03 2.510949441e+03 5.386859461e-03 1.638528640e+03 1.654250204e+03 9.594927896e-03 2.161153810e+03 2.177485848e+03 7.557091647e-03 2.498585793e+03 2.512230977e+03 2.138974130e+03 2.154716928e+03 2.437560999e+03 2.451184140e+03 2.431216847e+03 2.444557036e+03 2.408829733e+03 2.422452053e+03 2.126503121e+03 2.439385811e+03 2.113677792e+03 1.585450956e+03 2.440598404e+03 2.092456239e+03 2.381801108e+03 2.375214747e+03 2.352795333e+03 1.371293879e+02 4.337870492e+02 7.873014710e+02 -1.480565034e+03 1.485486779e+03 8.750000000e-05 7.460000000e-05 -1.474285714e-01 5.700000000e-04 5.120000000e-04 -1.017543860e-01 5.470000000e-04 5.160000000e-04 -5.667276051e-02 4.350000000e-05 4.050000000e-05 -6.896551724e-02 9.220000000e-05 8.370000000e-05 -9.219088937e-02
1.560000000e+00 2.260577421e+03 2.288479892e+03 1.234307245e-02 2.503345831e+03 2.516801422e+03 5.375042924e-03 1.642468934e+03 1.658238056e+03 9.600864771e-03 2.165869468e+03 2.182247077e+03 7.561678753e-03 2.504433103e+03 2.518080102e+03 2.143808264e+03 2.159605542e+03 2.443588997e+03 2.457218899e+03 2.437266542e+03 2.450614860e+03 2.414838928e+03 2.428468563e+03 2.126272199e+03 2.445270328e+03 2.118348430e+03 1.589330104e+03 2.446479956e+03 2.097258129e+03 2.387881340e+03 2.381319392e+03 2.358860454e+03 1.371194257e+02 4.338121129e+02 7.873128659e+02 -1.479161783e+03 1.484094744e+03 8.700000000e-05 7.420000000e-05 -1.471264368e-01 5.620000000e-04 5.040000000e-04 -1.032028470e-01 5.360000000e-04 5.030000000e-04 -6.156716418e-02 4.230000000e-05 3.930000000e-05 -7.092198582e-02 8.990000000e-05 8.190000000e-05 -8.898776418e-02
1.570000000e+00 2.261193453e+03 2.289120512e+03 1.235058378e-02 2.509220045e+03 2.522677226e+03 5.363093482e-03 1.646420956e+03 1.662237678e+03 9.606730529e-03 2.170604274e+03 2.187028082e+03 7.566467893e-03 2.510304583e+03 2.523953055e+03 2.148660397e+03 2.164515027e+03 2.449640877e+03 2.463277108e+03 2.443340102e+03 2.456696096e+03 2.420871720e+03 2.434508184e+03 2.126040714e+03 2.451179322e+03 2.123040517e+03 1.593225400e+03 2.452385987e+03 2.102080920e+03 2.393985981e+03 2.387448437e+03 2.364949817e+03 1.371094296e+02 4.338372213e+02 7.873241848e+02 -1.477747985e+03 1.482692294e+03 8.660000000e-05 7.390000000e-05 -1.466512702e-01 5.530000000e-04 4.960000000e-04 -1.030741410e-01 5.230000000e-04 4.910000000e-04 -6.118546845e-02 4.100000000e-05 3.800000000e-05 -7.317073171e-02 8.760000000e-05 8.020000000e-05 -8.447488584e-02
1.580000000e+00 2.261807682e+03 2.289760163e+03 1.235846939e-02 2.515118277e+03 2.528576711e+03 5.351014107e-03 1.650383895e+03 1.666248276e+03 9.612539459e-03 2.175358052e+03 2.191828738e+03 7.571482673e-03 2.516200085e+03 2.529849693e+03 2.153530238e+03 2.169444405e+03 2.455716490e+03 2.469358624e+03 2.449437380e+03 2.462800601e+03 2.426927966e+03 2.440570780e+03 2.125808678e+03 2.457112627e+03 2.127753930e+03 1.597136741e+03 2.458316332e+03 2.106924483e+03 2.400114855e+03 2.393601706e+03 2.371063248e+03 1.370993999e+02 4.338623729e+02 7.873354251e+02 -1.476323607e+03 1.481279395e+03 8.660000000e-05 7.390000000e-05 -1.466512702e-01 5.460000000e-04 4.900000000e-04 -1.025641026e-01 5.100000000e-04 4.790000000e-04 -6.078431373e-02 3.970000000e-05 3.680000000e-05 -7.304785894e-02 8.550000000e-05 7.860000000e-05 -8.070175439e-02
1.590000000e+00 2.262420031e+03 2.290398836e+03 1.236675982e-02 2.521040384e+03 2.534499734e+03 5.338807776e-03 1.654356376e+03 1.670268500e+03 9.618317026e-03 2.180130621e+03 2.196648924e+03 7.576749587e-03 2.522119464e+03 2.535769874e+03 2.158417457e+03 2.174393147e+03 2.461815690e+03 2.475463306e+03 2.455558228e+03 2.468928234e+03 2.433007522e+03 2.446656215e+03 2.125576105e+03 2.463070082e+03 2.132488550e+03 1.601064030e+03 2.464270828e+03 2.111788693e+03 2.406267791e+03 2.399779026e+03 2.377200574e+03 1.370893369e+02 4.338875658e+02 7.873465839e+02 -1.474888610e+03 1.479856012e+03 8.620000000e-05 7.350000000e-05 -1.473317865e-01 5.380000000e-04 4.820000000e-04 -1.040892193e-01 4.970000000e-04 4.670000000e-04 -6.036217304e-02 3.840000000e-05 3.560000000e-05 -7.291666667e-02 8.370000000e-05 7.710000000e-05 -7.885304659e-02
1.600000000e+00 2.263030393e+03 2.291036506e+03 1.237549171e-02 2.526986218e+03 2.540446153e+03 5.326477456e-03 1.658335317e+03 1.674295339e+03 9.624121865e-03 2.184921796e+03 2.201488526e+03 7.582298495e-03 2.528062576e+03 2.541713458e+03 2.163321655e+03 2.179361119e+03 2.467938331e+03 2.481591013e+03 2.461702501e+03 2.475078855e+03 2.439110244e+03 2.452764352e+03 2.125343007e+03 2.469051522e+03 2.137244257e+03 1.605007165e+03 2.470249312e+03 2.116673423e+03 2.412444616e+03 2.405980222e+03 2.383361621e+03 1.370792410e+02 4.339127985e+02 7.873576586e+02 -1.473442957e+03 1.478422107e+03 8.580000000e-05 7.320000000e-05 -1.468531469e-01 5.290000000e-04 4.750000000e-04 -1.020793951e-01 4.850000000e-04 4.550000000e-04 -6.185567010e-02 3.720000000e-05 3.450000000e-05 -7.258064516e-02 8.190000000e-05 7.550000000e-05 -7.814407814e-02
1.610000000e+00 2.263638604e+03 2.291672976e+03 1.238464995e-02 2.532955636e+03 2.546415828e+03 5.314026118e-03 1.662300219e+03 1.678308748e+03 9.630347935e-03 2.189731391e+03 2.206347430e+03 7.588163231e-03 2.534029274e+03 2.547680301e+03 2.168242297e+03 2.184348984e+03 2.474084265e+03 2.487741605e+03 2.467870050e+03 2.481252322e+03 2.445235990e+03 2.458895055e+03 2.125109397e+03 2.475056785e+03 2.142020929e+03 1.608966049e+03 2.476251623e+03 2.121578549e+03 2.418645159e+03 2.412205124e+03 2.389546220e+03 1.370691125e+02 4.339380693e+02 7.873686464e+02 -1.471986609e+03 1.476977645e+03 8.580000000e-05 7.320000000e-05 -1.468531469e-01 5.220000000e-04 4.680000000e-04 -1.034482759e-01 4.730000000e-04 4.440000000e-04 -6.131078224e-02 3.600000000e-05 3.340000000e-05 -7.222222222e-02 8.020000000e-05 7.410000000e-05 -7.605985037e-02
1.620000000e+00 2.264244259e+03 2.292308867e+03 1.239469140e-02 2.538948492e+03 2.552408617e+03 5.301456728e-03 1.666301139e+03 1.682357794e+03 9.636106427e-03 2.194559213e+03 2.211225535e+03 7.594382332e-03 2.540019415e+03 2.553670264e+03 2.173178376e+03 2.189362451e+03 2.480253348e+03 2.493914941e+03 2.474060731e+03 2.487448497e+03 2.451384617e+03 2.465048188e+03 2.124875287e+03 2.481085712e+03 2.146818448e+03 1.612940582e+03 2.482277599e+03 2.126503944e+03 2.424869250e+03 2.418453559e+03 2.395754197e+03 1.370589517e+02 4.339633766e+02 7.873795447e+02 -1.470519530e+03 1.475522591e+03 8.540000000e-05 7.280000000e-05 -1.475409836e-01 5.140000000e-04 4.610000000e-04 -1.031128405e-01 4.620000000e-04 4.330000000e-04 -6.277056277e-02 3.490000000e-05 3.230000000e-05 -7.449856734e-02 7.860000000e-05 7.260000000e-05 -7.633587786e-02
1.630000000e+00 2.264847135e+03 2.292943930e+03 1.240560327e-02 2.544964643e+03 2.558424382e+03 5.288772243e-03 1.670342140e+03 1.686446120e+03 9.641126517e-03 2.199405066e+03 2.216122744e+03 7.600999955e-03 2.546032855e+03 2.559683208e+03 2.178128822e+03 2.194380785e+03 2.486445433e+03 2.500110883e+03 2.480274397e+03 2.493667239e+03 2.457555983e+03 2.471223617e+03 2.124640690e+03 2.487138140e+03 2.151636693e+03 1.616930667e+03 2.488327081e+03 2.131449484e+03 2.431116719e+03 2.424725358e+03 2.401985385e+03 1.370487590e+02 4.339887186e+02 7.873903505e+02 -1.469041680e+03 1.474056906e+03 8.550000000e-05 7.290000000e-05 -1.473684211e-01 5.070000000e-04 4.550000000e-04 -1.025641026e-01 4.500000000e-04 4.230000000e-04 -6.000000000e-02 3.380000000e-05 3.130000000e-05 -7.396449704e-02 7.710000000e-05 7.120000000e-05 -7.652399481e-02
1.640000000e+00 2.265447739e+03 2.293578055e+03 1.241711070e-02 2.551003946e+03 2.564462981e+03 5.275975617e-03 1.674396635e+03 1.690547952e+03 9.646052310e-03 2.204268746e+03 2.221038970e+03 7.608067036e-03 2.552069450e+03 2.565718991e+03 2.183095312e+03 2.199401240e+03 2.492660377e+03 2.506329290e+03 2.486510905e+03 2.499908409e+03 2.463749945e+03 2.477421206e+03 2.124405618e+03 2.493213911e+03 2.156475545e+03 1.620936206e+03 2.494399908e+03 2.136415044e+03 2.437387399e+03 2.431020350e+03 2.408239615e+03 1.370385346e+02 4.340140939e+02 7.874010611e+02 -1.467553019e+03 1.472580552e+03 8.510000000e-05 7.250000000e-05 -1.480611046e-01 4.990000000e-04 4.480000000e-04 -1.022044088e-01 4.390000000e-04 4.120000000e-04 -6.150341686e-02 3.270000000e-05 3.030000000e-05 -7.339449541e-02 7.550000000e-05 6.980000000e-05 -7.549668874e-02
1.650000000e+00 2.266046258e+03 2.294210856e+03 1.242895954e-02 2.557066258e+03 2.570524276e+03 5.263069798e-03 1.678464533e+03 1.694663169e+03 9.650865569e-03 2.209150045e+03 2.225974142e+03 7.615642752e-03 2.558129058e+03 2.571777475e+03 2.188078102e+03 2.204432522e+03 2.498898034e+03 2.512570025e+03 2.492770109e+03 2.506171868e+03 2.469966363e+03 2.483640820e+03 2.124170083e+03 2.499312865e+03 2.161334885e+03 1.624957102e+03 2.500495921e+03 2.141400501e+03 2.443681121e+03 2.437338368e+03 2.414516717e+03 1.370282790e+02 4.340395007e+02 7.874116737e+02 -1.466053508e+03 1.471093494e+03 8.460000000e-05 7.220000000e-05 -1.465721040e-01 4.920000000e-04 4.410000000e-04 -1.036585366e-01 4.280000000e-04 4.020000000e-04 -6.074766355e-02 3.170000000e-05 2.940000000e-05 -7.255520505e-02 7.410000000e-05 6.840000000e-05 -7.692307692e-02
1.660000000e+00 2.266642807e+03 2.294842674e+03 1.244124852e-02 2.563151437e+03 2.576608130e+03 5.250057722e-03 1.682545747e+03 1.698791676e+03 9.655564780e-03 2.214048745e+03 2.230928202e+03 7.623796413e-03 2.564211538e+03 2.577858523e+03 2.193077397e+03 2.209475349e+03 2.505158261e+03 2.518832949e+03 2.499051865e+03 2.512457480e+03 2.476205096e+03 2.489882326e+03 2.123934098e+03 2.505434844e+03 2.166214595e+03 1.628993258e+03 2.506614963e+03 2.146405732e+03 2.449997720e+03 2.443679244e+03 2.420816526e+03 1.370179923e+02 4.340649374e+02 7.874221854e+02 -1.464543107e+03 1.469595691e+03 8.470000000e-05 7.220000000e-05 -1.475796930e-01 4.850000000e-04 4.350000000e-04 -1.030927835e-01 4.180000000e-04 3.920000000e-04 -6.220095694e-02 3.070000000e-05 2.840000000e-05 -7.491856678e-02 7.260000000e-05 6.710000000e-05 -7.575757576e-02
1.670000000e+00 2.267237468e+03 2.295473508e+03 1.245394013e-02 2.569259341e+03 2.582714404e+03 5.236942315e-03 1.686640186e+03 1.702933383e+03 9.660149840e-03 2.218964622e+03 2.235901113e+03 7.632609930e-03 2.570316746e+03 2.583961996e+03 2.198093317e+03 2.214529877e+03 2.511440915e+03 2.525117925e+03 2.505356030e+03 2.518765105e+03 2.482466003e+03 2.496145590e+03 2.123697674e+03 2.511579691e+03 2.171114554e+03 1.633044578e+03 2.512756877e+03 2.151430613e+03 2.456337029e+03 2.450042811e+03 2.427138875e+03 1.370076750e+02 4.340904027e+02 7.874325934e+02 -1.463021774e+03 1.468087104e+03 8.430000000e-05 7.190000000e-05 -1.470937129e-01 4.780000000e-04 4.280000000e-04 -1.046025105e-01 4.070000000e-04 3.820000000e-04 -6.142506143e-02 2.970000000e-05 2.750000000e-05 -7.407407407e-02 7.120000000e-05 6.570000000e-05 -7.724719101e-02
1.680000000e+00 2.267830306e+03 2.296103350e+03 1.246700152e-02 2.575389827e+03 2.588842959e+03 5.223726495e-03 1.690747762e+03 1.707088199e+03 9.664621048e-03 2.223897437e+03 2.240892864e+03 7.642181075e-03 2.576444541e+03 2.590087756e+03 2.203125935e+03 2.219595846e+03 2.517745851e+03 2.531424814e+03 2.511682459e+03 2.525094605e+03 2.488748942e+03 2.502430476e+03 2.123460821e+03 2.517747248e+03 2.176034644e+03 1.637110967e+03 2.518921504e+03 2.156475020e+03 2.462698884e+03 2.456428903e+03 2.433483599e+03 1.369973274e+02 4.341158955e+02 7.874428952e+02 -1.461489466e+03 1.466567692e+03 8.440000000e-05 7.150000000e-05 -1.528436019e-01 4.710000000e-04 4.220000000e-04 -1.040339703e-01 3.970000000e-04 3.730000000e-04 -6.045340050e-02 2.870000000e-05 2.660000000e-05 -7.317073171e-02 6.980000000e-05 6.380000000e-05 -8.595988539e-02
1.690000000e+00 2.268421376e+03 2.296732183e+03 1.248040068e-02 2.581542757e+03 2.594993662e+03 5.210413166e-03 1.694868387e+03 1.711256034e+03 9.668978879e-03 2.228846943e+03 2.245903479e+03 7.652627894e-03 2.582594783e+03 2.596235668e+03 2.208175293e+03 2.224672419e+03 2.524072929e+03 2.537753482e+03 2.518031012e+03 2.531445847e+03 2.495053775e+03 2.508736854e+03 2.123223554e+03 2.523937361e+03 2.180974749e+03 1.641192330e+03 2.525108690e+03 2.161538835e+03 2.469083121e+03 2.462837357e+03 2.439850534e+03 1.369869497e+02 4.341414137e+02 7.874530869e+02 -1.459946144e+03 1.465037417e+03 8.400000000e-05 7.160000000e-05 -1.476190476e-01 4.630000000e-04 4.160000000e-04 -1.015118790e-01 3.860000000e-04 3.640000000e-04 -5.699481865e-02 2.770000000e-05 2.580000000e-05 -6.859205776e-02 6.840000000e-05 6.240000000e-05 -8.771929825e-02
1.700000000e+00 2.269010725e+03 2.297360128e+03 1.249416888e-02 2.587717993e+03 2.601166377e+03 5.197005219e-03 1.699001974e+03 1.715436801e+03 9.673223910e-03 2.233812875e+03 2.250933028e+03 7.664094718e-03 2.588767336e+03 2.602405598e+03 2.213241411e+03 2.229756666e+03 2.530422009e+03 2.544103794e+03 2.524401548e+03 2.537818694e+03 2.501380366e+03 2.515064593e+03 2.122985884e+03 2.530149876e+03 2.185934751e+03 1.645288573e+03 2.531318283e+03 2.166621935e+03 2.475489580e+03 2.469268011e+03 2.446239520e+03 1.369765423e+02 4.341669540e+02 7.874631663e+02 -1.458391768e+03 1.463496243e+03 8.360000000e-05 7.120000000e-05 -1.483253589e-01 4.560000000e-04 4.100000000e-04 -1.008771930e-01 3.760000000e-04 3.550000000e-04 -5.585106383e-02 2.680000000e-05 2.500000000e-05 -6.716417910e-02 6.670000000e-05 6.100000000e-05 -8.545727136e-02
1.710000000e+00 2.269598391e+03 2.297987709e+03 1.250852058e-02 2.593915391e+03 2.607360966e+03 5.183505529e-03 1.703148434e+03 1.719630409e+03 9.677356792e-03 2.238794947e+03 2.255981640e+03 7.676760658e-03 2.594962056e+03 2.608597408e+03 2.218324289e+03 2.234908695e+03 2.536792948e+03 2.550475612e+03 2.530793924e+03 2.544213010e+03 2.507728572e+03 2.521413557e+03 2.122747821e+03 2.536384636e+03 2.190914531e+03 1.649399603e+03 2.537550125e+03 2.171724199e+03 2.481918096e+03 2.475720699e+03 2.452650392e+03 1.369661055e+02 4.341925174e+02 7.874731302e+02 -1.456826289e+03 1.461944121e+03 8.360000000e-05 7.130000000e-05 -1.471291866e-01 4.500000000e-04 4.040000000e-04 -1.022222222e-01 3.670000000e-04 3.460000000e-04 -5.722070845e-02 2.590000000e-05 2.420000000e-05 -6.563706564e-02 6.530000000e-05 5.960000000e-05 -8.728943338e-02
1.720000000e+00 2.270184408e+03 2.298613719e+03 1.252290854e-02 2.600134815e+03 2.613577296e+03 5.169916959e-03 1.707307681e+03 1.723836773e+03 9.681378235e-03 2.243792851e+03 2.261049529e+03 7.690851725e-03 2.601178805e+03 2.614810963e+03 2.223423920e+03 2.240034685e+03 2.543185604e+03 2.556868802e+03 2.537207999e+03 2.550628659e+03 2.514098256e+03 2.527783616e+03 2.122509376e+03 2.542641488e+03 2.195913974e+03 1.653525325e+03 2.543804064e+03 2.176845506e+03 2.488368509e+03 2.482195260e+03 2.459082990e+03 1.369556397e+02 4.342181017e+02 7.874829757e+02 -1.455249664e+03 1.460381013e+03 8.320000000e-05 7.100000000e-05 -1.466346154e-01 4.430000000e-04 3.970000000e-04 -1.038374718e-01 3.580000000e-04 3.360000000e-04 -6.145251397e-02 2.510000000e-05 2.330000000e-05 -7.171314741e-02 6.380000000e-05 5.820000000e-05 -8.777429467e-02
1.730000000e+00 2.270768807e+03 2.299238730e+03 1.253757006e-02 2.606376125e+03 2.619815232e+03 5.156242353e-03 1.711479628e+03 1.728055803e+03 9.685289002e-03 2.248806250e+03 2.266137032e+03 7.706658774e-03 2.607417445e+03 2.621046130e+03 2.228540284e+03 2.245175429e+03 2.549599838e+03 2.563283230e+03 2.543643632e+03 2.557065508e+03 2.520489280e+03 2.534174639e+03 2.122270560e+03 2.548920281e+03 2.200932961e+03 1.657665647e+03 2.550079947e+03 2.181985736e+03 2.494840660e+03 2.488691535e+03 2.465537153e+03 1.369451450e+02 4.342437052e+02 7.874926999e+02 -1.453661851e+03 1.458806876e+03 8.330000000e-05 7.060000000e-05 -1.524609844e-01 4.370000000e-04 3.910000000e-04 -1.052631579e-01 3.490000000e-04 3.280000000e-04 -6.017191977e-02 2.430000000e-05 2.250000000e-05 -7.407407407e-02 6.240000000e-05 5.650000000e-05 -9.455128205e-02
1.740000000e+00 2.271351619e+03 2.299862732e+03 1.255248749e-02 2.612639186e+03 2.626074643e+03 5.142484540e-03 1.715664194e+03 1.732287419e+03 9.689089881e-03 2.253834767e+03 2.271244660e+03 7.724564863e-03 2.613677840e+03 2.627302777e+03 2.233673358e+03 2.250331049e+03 2.556035513e+03 2.569718764e+03 2.550100687e+03 2.563523424e+03 2.526901510e+03 2.540586498e+03 2.122031386e+03 2.555220864e+03 2.205971381e+03 1.661820484e+03 2.556377624e+03 2.187144775e+03 2.501334391e+03 2.495209364e+03 2.472012724e+03 1.369346219e+02 4.342693264e+02 7.875022995e+02 -1.452062797e+03 1.457221661e+03 8.300000000e-05 7.070000000e-05 -1.481927711e-01 4.290000000e-04 3.860000000e-04 -1.002331002e-01 3.390000000e-04 3.190000000e-04 -5.899705015e-02 2.340000000e-05 2.180000000e-05 -6.837606838e-02 6.100000000e-05 5.520000000e-05 -9.508196721e-02
1.750000000e+00 2.271932868e+03 2.300498518e+03 1.257328095e-02 2.618923864e+03 2.632355398e+03 5.128646324e-03 1.719861303e+03 1.736531544e+03 9.692781685e-03 2.258877978e+03 2.276373189e+03 7.745088580e-03 2.619959856e+03 2.633580773e+03 2.238823113e+03 2.255501644e+03 2.562492493e+03 2.576175273e+03 2.556579026e+03 2.570002277e+03 2.533334810e+03 2.547019063e+03 2.121791862e+03 2.561543088e+03 2.211029122e+03 1.665989753e+03 2.562696947e+03 2.192322507e+03 2.507849547e+03 2.501748593e+03 2.478509548e+03 1.369240706e+02 4.342949636e+02 7.875117713e+02 -1.450452446e+03 1.455625314e+03 8.310000000e-05 7.040000000e-05 -1.528279182e-01 4.230000000e-04 3.790000000e-04 -1.040189125e-01 3.300000000e-04 3.110000000e-04 -5.757575758e-02 2.270000000e-05 2.110000000e-05 -7.048458150e-02 5.960000000e-05 5.390000000e-05 -9.563758389e-02
1.760000000e+00 2.272512576e+03 2.301101592e+03 1.258035534e-02 2.625230017e+03 2.638657361e+03 5.114730501e-03 1.724070856e+03 1.740788077e+03 9.696365381e-03 2.263935374e+03 2.281436415e+03 7.730362649e-03 2.626263352e+03 2.639879982e+03 2.243989503e+03 2.260687272e+03 2.568970634e+03 2.582652620e+03 2.563078506e+03 2.576501930e+03 2.539789042e+03 2.553472203e+03 2.121552001e+03 2.567886799e+03 2.216106061e+03 1.670173349e+03 2.569037762e+03 2.197518807e+03 2.514385968e+03 2.508309058e+03 2.485027464e+03 1.369134914e+02 4.343206158e+02 7.875211125e+02 -1.448830767e+03 1.454017806e+03 8.270000000e-05 7.010000000e-05 -1.523579202e-01 4.170000000e-04 3.730000000e-04 -1.055155875e-01 3.220000000e-04 3.020000000e-04 -6.211180124e-02 2.190000000e-05 2.030000000e-05 -7.305936073e-02 5.780000000e-05 5.260000000e-05 -8.996539792e-02
1.770000000e+00 2.273090770e+03 2.301723097e+03 1.259620934e-02 2.631557535e+03 2.644980425e+03 5.100739818e-03 1.728292856e+03 1.745057023e+03 9.699841538e-03 2.269006400e+03 2.286565698e+03 7.738761089e-03 2.632588217e+03 2.646200298e+03 2.249172536e+03 2.265888033e+03 2.575469821e+03 2.589150696e+03 2.569599015e+03 2.583022276e+03 2.546264094e+03 2.559945813e+03 2.121311809e+03 2.574251872e+03 2.221202134e+03 1.674371273e+03 2.575399944e+03 2.202733609e+03 2.520943517e+03 2.514890627e+03 2.491566339e+03 1.369028844e+02 4.343462762e+02 7.875303190e+02 -1.447197613e+03 1.452398993e+03 8.230000000e-05 7.010000000e-05 -1.482381531e-01 4.090000000e-04 3.680000000e-04 -1.002444988e-01 3.130000000e-04 2.950000000e-04 -5.750798722e-02 2.110000000e-05 1.970000000e-05 -6.635071090e-02 5.650000000e-05 5.110000000e-05 -9.557522124e-02
1.780000000e+00 2.273667462e+03 2.302343000e+03 1.261201968e-02 2.637906233e+03 2.651324410e+03 5.086677068e-03 1.732527042e+03 1.749338119e+03 9.703211905e-03 2.274090200e+03 2.291707796e+03 7.747096448e-03 2.638934268e+03 2.652541540e+03 2.254372063e+03 2.271103860e+03 2.581989875e+03 2.595669327e+03 2.576140368e+03 2.589563135e+03 2.552759783e+03 2.566439714e+03 2.121071304e+03 2.580638112e+03 2.226317124e+03 1.678583250e+03 2.581783297e+03 2.207966694e+03 2.527522000e+03 2.521493099e+03 2.498125972e+03 1.368922504e+02 4.343719533e+02 7.875393891e+02 -1.445553142e+03 1.450769033e+03 8.240000000e-05 6.980000000e-05 -1.529126214e-01 4.040000000e-04 3.620000000e-04 -1.039603960e-01 3.050000000e-04 2.880000000e-04 -5.573770492e-02 2.040000000e-05 1.910000000e-05 -6.372549020e-02 5.520000000e-05 4.990000000e-05 -9.601449275e-02
1.790000000e+00 2.274242673e+03 2.302961394e+03 1.262781717e-02 2.644276002e+03 2.657689211e+03 5.072544956e-03 1.736773417e+03 1.753631369e+03 9.706477128e-03 2.279185832e+03 2.296862989e+03 7.755908561e-03 2.645301393e+03 2.658903604e+03 2.259588085e+03 2.276334824e+03 2.588530680e+03 2.602208403e+03 2.582702450e+03 2.596124400e+03 2.559275998e+03 2.572953805e+03 2.120830493e+03 2.587045395e+03 2.231450967e+03 1.682809285e+03 2.588187699e+03 2.213217995e+03 2.534121284e+03 2.528116342e+03 2.504706232e+03 1.368815894e+02 4.343976407e+02 7.875483190e+02 -1.443897201e+03 1.449127779e+03 8.200000000e-05 6.990000000e-05 -1.475609756e-01 3.980000000e-04 3.560000000e-04 -1.055276382e-01 2.970000000e-04 2.790000000e-04 -6.060606061e-02 1.980000000e-05 1.830000000e-05 -7.575757576e-02 5.390000000e-05 4.880000000e-05 -9.461966605e-02
1.800000000e+00 2.274816422e+03 2.303578280e+03 1.264359518e-02 2.650666705e+03 2.664074695e+03 5.058346190e-03 1.741031890e+03 1.757936679e+03 9.709638328e-03 2.284291886e+03 2.302030797e+03 7.765606032e-03 2.651689457e+03 2.665286355e+03 2.264820543e+03 2.281580930e+03 2.595092099e+03 2.608767791e+03 2.589285125e+03 2.602705939e+03 2.565812603e+03 2.579487954e+03 2.120589387e+03 2.593473572e+03 2.236603545e+03 1.687049277e+03 2.594612999e+03 2.218487392e+03 2.540741212e+03 2.534760200e+03 2.511306964e+03 1.368709017e+02 4.344233370e+02 7.875571054e+02 -1.442229756e+03 1.447475197e+03 8.210000000e-05 6.960000000e-05 -1.522533496e-01 3.920000000e-04 3.510000000e-04 -1.045918367e-01 2.890000000e-04 2.720000000e-04 -5.882352941e-02 1.910000000e-05 1.780000000e-05 -6.806282723e-02 5.230000000e-05 4.760000000e-05 -8.986615679e-02
1.810000000e+00 2.275388722e+03 2.304193620e+03 1.265933049e-02 2.657078197e+03 2.670480721e+03 5.044083464e-03 1.745302332e+03 1.762253925e+03 9.712696806e-03 2.289406143e+03 2.307210765e+03 7.776960863e-03 2.658098315e+03 2.671689655e+03 2.270069360e+03 2.286842156e+03 2.601673984e+03 2.615347351e+03 2.595888245e+03 2.609307611e+03 2.572369454e+03 2.586042023e+03 2.120347998e+03 2.599922486e+03 2.241774719e+03 1.691303094e+03 2.601059041e+03 2.223774746e+03 2.547381623e+03 2.541424509e+03 2.517928005e+03 1.368601877e+02 4.344490407e+02 7.875657454e+02 -1.440550806e+03 1.445811289e+03 8.180000000e-05 6.930000000e-05 -1.528117359e-01 3.850000000e-04 3.450000000e-04 -1.038961039e-01 2.820000000e-04 2.640000000e-04 -6.382978723e-02 1.850000000e-05 1.710000000e-05 -7.567567568e-02 5.110000000e-05 4.630000000e-05 -9.393346380e-02
1.820000000e+00 2.275959593e+03 2.304807346e+03 1.267498462e-02 2.663510374e+03 2.676907190e+03 5.029759409e-03 1.749584771e+03 1.766583130e+03 9.715653251e-03 2.294524610e+03 2.312402692e+03 7.791627747e-03 2.664527862e+03 2.678113402e+03 2.275334534e+03 2.292118554e+03 2.608276229e+03 2.621946983e+03 2.602511704e+03 2.615929314e+03 2.578946447e+03 2.592615916e+03 2.120106330e+03 2.606392019e+03 2.246964437e+03 1.695570761e+03 2.607525707e+03 2.229080000e+03 2.554042392e+03 2.548109146e+03 2.524569230e+03 1.368494476e+02 4.344747505e+02 7.875742347e+02 -1.438860177e+03 1.444135884e+03 8.190000000e-05 6.930000000e-05 -1.538461538e-01 3.790000000e-04 3.400000000e-04 -1.029023747e-01 2.730000000e-04 2.580000000e-04 -5.494505495e-02 1.780000000e-05 1.650000000e-05 -7.303370787e-02 4.990000000e-05 4.530000000e-05 -9.218436874e-02
1.830000000e+00 2.276529047e+03 2.305419332e+03 1.269049704e-02 2.669963089e+03 2.683353959e+03 5.015376670e-03 1.753879068e+03 1.770924157e+03 9.718509099e-03 2.299636913e+03 2.317607215e+03 7.814408583e-03 2.670977952e+03 2.684557455e+03 2.280615978e+03 2.297410081e+03 2.614898687e+03 2.628566543e+03 2.609155353e+03 2.622570907e+03 2.585543436e+03 2.599209491e+03 2.119864397e+03 2.612882012e+03 2.252172555e+03 1.699852133e+03 2.614012840e+03 2.234403011e+03 2.560723356e+03 2.554813945e+03 2.531230478e+03 1.368386816e+02 4.345004649e+02 7.875825704e+02 -1.437157881e+03 1.442448997e+03 8.150000000e-05 6.900000000e-05 -1.533742331e-01 3.730000000e-04 3.350000000e-04 -1.018766756e-01 2.670000000e-04 2.510000000e-04 -5.992509363e-02 1.720000000e-05 1.600000000e-05 -6.976744186e-02 4.880000000e-05 4.420000000e-05 -9.426229508e-02
1.840000000e+00 2.277097098e+03 2.306029189e+03 1.270569074e-02 2.676436210e+03 2.689820901e+03 5.000937856e-03 1.758185142e+03 1.775276927e+03 9.721265593e-03 2.304683882e+03 2.322816937e+03 7.867914021e-03 2.677448453e+03 2.691021687e+03 2.285913629e+03 2.302716718e+03 2.621541224e+03 2.635205904e+03 2.615819058e+03 2.629232262e+03 2.592160288e+03 2.605822623e+03 2.119622208e+03 2.619392323e+03 2.257398960e+03 1.704147124e+03 2.620520295e+03 2.239743665e+03 2.567424366e+03 2.561538757e+03 2.537911597e+03 1.368278901e+02 4.345261826e+02 7.875907491e+02 -1.435443867e+03 1.440750579e+03 8.110000000e-05 6.870000000e-05 -1.528976572e-01 3.680000000e-04 3.290000000e-04 -1.059782609e-01 2.600000000e-04 2.440000000e-04 -6.153846154e-02 1.660000000e-05 1.540000000e-05 -7.228915663e-02 4.740000000e-05 4.300000000e-05 -9.282700422e-02
1.850000000e+00 2.277663757e+03 2.306637157e+03 1.272066597e-02 2.682929606e+03 2.696307888e+03 4.986445547e-03 1.762502912e+03 1.779641356e+03 9.723924018e-03 2.309879525e+03 2.327982736e+03 7.837296385e-03 2.683939234e+03 2.697505969e+03 2.291227424e+03 2.308038442e+03 2.628203707e+03 2.641864938e+03 2.622502687e+03 2.635913251e+03 2.598796873e+03 2.612455188e+03 2.119379772e+03 2.625922809e+03 2.262643541e+03 1.708455649e+03 2.627047931e+03 2.245101849e+03 2.574145272e+03 2.568283433e+03 2.544612440e+03 1.368170734e+02 4.345519023e+02 7.875987674e+02 -1.433718082e+03 1.439040580e+03 8.120000000e-05 6.880000000e-05 -1.527093596e-01 3.620000000e-04 3.240000000e-04 -1.049723757e-01 2.520000000e-04 2.380000000e-04 -5.555555556e-02 1.600000000e-05 1.490000000e-05 -6.875000000e-02 4.630000000e-05 4.200000000e-05 -9.287257019e-02
1.860000000e+00 2.278229662e+03 2.307242273e+03 1.273471784e-02 2.689443648e+03 2.702815300e+03 4.971902614e-03 1.766832475e+03 1.784017547e+03 9.726486035e-03 2.315092378e+03 2.333171594e+03 7.809284728e-03 2.690450665e+03 2.704010681e+03 2.296557667e+03 2.313375595e+03 2.634886489e+03 2.648544008e+03 2.629206591e+03 2.642614235e+03 2.605453533e+03 2.619107538e+03 2.119137722e+03 2.632473816e+03 2.267906527e+03 1.712777765e+03 2.633596092e+03 2.250477797e+03 2.580886400e+03 2.575048296e+03 2.551333320e+03 1.368062278e+02 4.345773152e+02 7.876065147e+02 -1.431981515e+03 1.437319979e+03 8.090000000e-05 6.850000000e-05 -1.532756489e-01 3.560000000e-04 3.190000000e-04 -1.039325843e-01 2.460000000e-04 2.310000000e-04 -6.097560976e-02 1.550000000e-05 1.440000000e-05 -7.096774194e-02 4.530000000e-05 4.090000000e-05 -9.713024283e-02
1.870000000e+00 2.278793576e+03 2.307845779e+03 1.274894020e-02 2.695977205e+03 2.709342003e+03 4.957310964e-03 1.771173391e+03 1.788405053e+03 9.728952357e-03 2.320321648e+03 2.338374030e+03 7.780120475e-03 2.696981616e+03 2.710534689e+03 2.301903558e+03 2.318727405e+03 2.641588469e+03 2.655242011e+03 2.635929671e+03 2.649334114e+03 2.612129194e+03 2.625778597e+03 2.118894824e+03 2.639044228e+03 2.273187124e+03 1.717113097e+03 2.640163665e+03 2.255870702e+03 2.587646662e+03 2.581832259e+03 2.558073172e+03 1.367953615e+02 4.346030337e+02 7.876142013e+02 -1.430232041e+03 1.435586681e+03 8.100000000e-05 6.860000000e-05 -1.530864198e-01 3.510000000e-04 3.150000000e-04 -1.025641026e-01 2.390000000e-04 2.250000000e-04 -5.857740586e-02 1.490000000e-05 1.390000000e-05 -6.711409396e-02 4.400000000e-05 3.990000000e-05 -9.318181818e-02
1.880000000e+00 2.279356134e+03 2.308447968e+03 1.276318030e-02 2.702530649e+03 2.715888375e+03 4.942673404e-03 1.775525761e+03 1.792803979e+03 9.731324718e-03 2.325567620e+03 2.343587511e+03 7.748598849e-03 2.703532459e+03 2.717078374e+03 2.307265397e+03 2.324094206e+03 2.648310002e+03 2.661959311e+03 2.642672281e+03 2.656073249e+03 2.618824200e+03 2.632468718e+03 2.118651708e+03 2.645634392e+03 2.278485565e+03 1.721461708e+03 2.646750996e+03 2.261280801e+03 2.594426385e+03 2.588635647e+03 2.564832310e+03 1.367844708e+02 4.346287498e+02 7.876217167e+02 -1.428470639e+03 1.433841652e+03 8.060000000e-05 6.830000000e-05 -1.526054591e-01 3.450000000e-04 3.090000000e-04 -1.043478261e-01 2.320000000e-04 2.180000000e-04 -6.034482759e-02 1.440000000e-05 1.340000000e-05 -6.944444444e-02 4.300000000e-05 3.900000000e-05 -9.302325581e-02
1.890000000e+00 2.279917347e+03 2.309048796e+03 1.277741452e-02 2.709103851e+03 2.722454294e+03 4.927992405e-03 1.779889506e+03 1.797214246e+03 9.733604576e-03 2.330830219e+03 2.348809166e+03 7.713538045e-03 2.710103066e+03 2.723641610e+03 2.312643119e+03 2.329475963e+03 2.655050958e+03 2.668695784e+03 2.649434289e+03 2.662831517e+03 2.625538422e+03 2.639177779e+03 2.118408384e+03 2.652244171e+03 2.283801739e+03 1.725823513e+03 2.653357948e+03 2.266707984e+03 2.601225423e+03 2.595458314e+03 2.571610591e+03 1.367735560e+02 4.346544620e+02 7.876290572e+02 -1.426697255e+03 1.432084842e+03 8.070000000e-05 6.790000000e-05 -1.586121437e-01 3.400000000e-04 3.030000000e-04 -1.088235294e-01 2.260000000e-04 2.120000000e-04 -6.194690265e-02 1.390000000e-05 1.290000000e-05 -7.194244604e-02 4.200000000e-05 3.790000000e-05 -9.761904762e-02
1.900000000e+00 2.280477223e+03 2.309648235e+03 1.279162579e-02 2.715696684e+03 2.729039636e+03 4.913270411e-03 1.784264545e+03 1.801635776e+03 9.735793432e-03 2.336109369e+03 2.354034309e+03 7.672988373e-03 2.716693307e+03 2.730224274e+03 2.318036655e+03 2.334872632e+03 2.661811207e+03 2.675451305e+03 2.656215566e+03 2.669608794e+03 2.632271732e+03 2.645905660e+03 2.118164860e+03 2.658873426e+03 2.289135535e+03 1.730198429e+03 2.659984381e+03 2.272152139e+03 2.608043634e+03 2.602300119e+03 2.578407871e+03 1.367626173e+02 4.346801692e+02 7.876362191e+02 -1.424911832e+03 1.430316200e+03 8.040000000e-05 6.800000000e-05 -1.542288557e-01 3.340000000e-04 2.990000000e-04 -1.047904192e-01 2.190000000e-04 2.070000000e-04 -5.479452055e-02 1.340000000e-05 1.240000000e-05 -7.462686567e-02 4.090000000e-05 3.710000000e-05 -9.290953545e-02
1.910000000e+00 2.281035772e+03 2.310246179e+03 1.280576421e-02 2.722309019e+03 2.735644276e+03 4.898509837e-03 1.788650798e+03 1.806068487e+03 9.737892846e-03 2.341404993e+03 2.359251054e+03 7.621945474e-03 2.723303057e+03 2.736826243e+03 2.323445933e+03 2.340284171e+03 2.668590619e+03 2.682225750e+03 2.663015983e+03 2.676404954e+03 2.639024003e+03 2.652652236e+03 2.117921146e+03 2.665522018e+03 2.294486843e+03 1.734586370e+03 2.666630157e+03 2.277613156e+03 2.614880874e+03 2.609160916e+03 2.585224008e+03 1.367516551e+02 4.347058700e+02 7.876431986e+02 -1.423114320e+03 1.428535676e+03 8.000000000e-05 6.770000000e-05 -1.537500000e-01 3.290000000e-04 2.940000000e-04 -1.063829787e-01 2.140000000e-04 2.010000000e-04 -6.074766355e-02 1.290000000e-05 1.200000000e-05 -6.976744186e-02 3.990000000e-05 3.600000000e-05 -9.774436090e-02
1.920000000e+00 2.281593004e+03 2.310841372e+03 1.281927498e-02 2.728940730e+03 2.742268094e+03 4.883713066e-03 1.793048185e+03 1.810512303e+03 9.739904405e-03 2.346717015e+03 2.364345364e+03 7.511919276e-03 2.729932188e+03 2.743447394e+03 2.328870885e+03 2.345710534e+03 2.675389068e+03 2.689018996e+03 2.669835411e+03 2.683219876e+03 2.645795108e+03 2.659417389e+03 2.117677252e+03 2.672189812e+03 2.299855555e+03 1.738987255e+03 2.673295141e+03 2.283090926e+03 2.621737004e+03 2.616040565e+03 2.592058861e+03 1.367406696e+02 4.347315628e+02 7.876499919e+02 -1.421304662e+03 1.426743217e+03 8.010000000e-05 6.780000000e-05 -1.535580524e-01 3.240000000e-04 2.900000000e-04 -1.049382716e-01 2.080000000e-04 1.960000000e-04 -5.769230769e-02 1.250000000e-05 1.160000000e-05 -7.200000000e-02 3.880000000e-05 3.520000000e-05 -9.278350515e-02
1.930000000e+00 2.282148925e+03 2.311437786e+03 1.283389530e-02 2.735591693e+03 2.748910967e+03 4.868882454e-03 1.797456632e+03 1.814967149e+03 9.741829736e-03 2.352045361e+03 2.369671665e+03 7.494032588e-03 2.736580574e+03 2.750087607e+03 2.334311442e+03 2.351151675e+03 2.682206425e+03 2.695830923e+03 2.676673723e+03 2.690053437e+03 2.652584923e+03 2.666200999e+03 2.117433184e+03 2.678876671e+03 2.305241563e+03 1.743401005e+03 2.679979197e+03 2.288585341e+03 2.628611884e+03 2.622938926e+03 2.598912290e+03 1.367296611e+02 4.347572467e+02 7.876565952e+02 -1.419482796e+03 1.424938765e+03 7.980000000e-05 6.750000000e-05 -1.541353383e-01 3.180000000e-04 2.850000000e-04 -1.037735849e-01 2.010000000e-04 1.900000000e-04 -5.472636816e-02 1.200000000e-05 1.110000000e-05 -7.500000000e-02 3.790000000e-05 3.440000000e-05 -9.234828496e-02
1.940000000e+00 2.282703545e+03 2.312032968e+03 1.284854658e-02 2.742261781e+03 2.755572775e+03 4.854020323e-03 1.801876062e+03 1.819432948e+03 9.743670524e-03 2.357389954e+03 2.375012698e+03 7.475532002e-03 2.743248092e+03 2.756746760e+03 2.339767533e+03 2.356607545e+03 2.689042565e+03 2.702661409e+03 2.683530792e+03 2.696905518e+03 2.659393321e+03 2.673002946e+03 2.117188952e+03 2.685582462e+03 2.310644759e+03 1.747827538e+03 2.686682190e+03 2.294096294e+03 2.635505373e+03 2.629855858e+03 2.605784156e+03 1.367186298e+02 4.347829200e+02 7.876630044e+02 -1.417648667e+03 1.423122267e+03 7.990000000e-05 6.720000000e-05 -1.589486859e-01 3.140000000e-04 2.800000000e-04 -1.082802548e-01 1.960000000e-04 1.840000000e-04 -6.122448980e-02 1.160000000e-05 1.070000000e-05 -7.758620690e-02 3.710000000e-05 3.340000000e-05 -9.973045822e-02
1.950000000e+00 2.283256870e+03 2.312630760e+03 1.286490813e-02 2.748950869e+03 2.762253397e+03 4.839128967e-03 1.806306395e+03 1.823909625e+03 9.745428500e-03 2.362750717e+03 2.380368620e+03 7.456522060e-03 2.749934615e+03 2.763424733e+03 2.345239087e+03 2.362078094e+03 2.695897361e+03 2.709510332e+03 2.690406491e+03 2.703775995e+03 2.666220178e+03 2.679823112e+03 2.116944564e+03 2.692307049e+03 2.316065036e+03 1.752266773e+03 2.693403986e+03 2.299623677e+03 2.642417334e+03 2.636791223e+03 2.612674321e+03 1.367075760e+02 4.348085820e+02 7.876692157e+02 -1.415802212e+03 1.421293665e+03 7.950000000e-05 6.730000000e-05 -1.534591195e-01 3.080000000e-04 2.760000000e-04 -1.038961039e-01 1.910000000e-04 1.800000000e-04 -5.759162304e-02 1.120000000e-05 1.040000000e-05 -7.142857143e-02 3.600000000e-05 3.270000000e-05 -9.166666667e-02
1.960000000e+00 2.283808909e+03 2.313225046e+03 1.288029674e-02 2.755658836e+03 2.768952715e+03 4.824210650e-03 1.810747556e+03 1.828397104e+03 9.747105445e-03 2.368127575e+03 2.385739522e+03 7.437076996e-03 2.756640021e+03 2.770121407e+03 2.350726032e+03 2.367563272e+03 2.702770688e+03 2.716377574e+03 2.697300697e+03 2.710664750e+03 2.673065371e+03 2.686661379e+03 2.116700030e+03 2.699050301e+03 2.321502288e+03 1.756718631e+03 2.700144454e+03 2.305167384e+03 2.649347631e+03 2.643744885e+03 2.619582649e+03 1.366965000e+02 4.348342304e+02 7.876752248e+02 -1.413943378e+03 1.419452909e+03 7.960000000e-05 6.700000000e-05 -1.582914573e-01 3.040000000e-04 2.710000000e-04 -1.085526316e-01 1.850000000e-04 1.740000000e-04 -5.945945946e-02 1.070000000e-05 9.980000000e-06 -6.728971963e-02 3.520000000e-05 3.180000000e-05 -9.659090909e-02
1.970000000e+00 2.284359669e+03 2.313818335e+03 1.289580908e-02 2.762385557e+03 2.775670608e+03 4.809267602e-03 1.815199469e+03 1.832895310e+03 9.748703188e-03 2.373520451e+03 2.391125449e+03 7.417251524e-03 2.763364187e+03 2.776836662e+03 2.356228297e+03 2.373063024e+03 2.709662421e+03 2.723263014e+03 2.704213282e+03 2.717571663e+03 2.679928777e+03 2.693517628e+03 2.116455358e+03 2.705812086e+03 2.326956408e+03 1.761183032e+03 2.706903460e+03 2.310727309e+03 2.656296126e+03 2.650716705e+03 2.626509002e+03 1.366854021e+02 4.348598643e+02 7.876810275e+02 -1.412072101e+03 1.417599938e+03 7.920000000e-05 6.710000000e-05 -1.527777778e-01 2.990000000e-04 2.670000000e-04 -1.070234114e-01 1.800000000e-04 1.690000000e-04 -6.111111111e-02 1.040000000e-05 9.610000000e-06 -7.596153846e-02 3.420000000e-05 3.100000000e-05 -9.356725146e-02
1.980000000e+00 2.284909155e+03 2.314410640e+03 1.291144766e-02 2.769130908e+03 2.782406958e+03 4.794302022e-03 1.819662057e+03 1.837404169e+03 9.750223611e-03 2.378929268e+03 2.396526415e+03 7.397087318e-03 2.770106989e+03 2.783570381e+03 2.361745809e+03 2.378577297e+03 2.716572437e+03 2.730166534e+03 2.711144124e+03 2.724496615e+03 2.686810272e+03 2.700391745e+03 2.116210555e+03 2.712592271e+03 2.332427289e+03 1.765659896e+03 2.713680873e+03 2.316303346e+03 2.663262684e+03 2.657706548e+03 2.633453247e+03 1.366742824e+02 4.348854826e+02 7.876866196e+02 -1.410188322e+03 1.415734698e+03 7.940000000e-05 6.670000000e-05 -1.599496222e-01 2.940000000e-04 2.630000000e-04 -1.054421769e-01 1.750000000e-04 1.650000000e-04 -5.714285714e-02 9.990000000e-06 9.290000000e-06 -7.007007007e-02 3.340000000e-05 3.020000000e-05 -9.580838323e-02
1.990000000e+00 2.285457380e+03 2.315001979e+03 1.292721484e-02 2.775894799e+03 2.789161678e+03 4.779316045e-03 1.824135362e+03 1.841923725e+03 9.751668151e-03 2.384354012e+03 2.401942478e+03 7.376616811e-03 2.776868335e+03 2.790322474e+03 2.367278559e+03 2.384106098e+03 2.723500641e+03 2.737088045e+03 2.718093127e+03 2.731439517e+03 2.693709766e+03 2.707283642e+03 2.115965627e+03 2.719390753e+03 2.337914891e+03 1.770149271e+03 2.720476590e+03 2.321895453e+03 2.670247200e+03 2.664714307e+03 2.640415278e+03 1.366631411e+02 4.349110835e+02 7.876919955e+02 -1.408291826e+03 1.413856978e+03 7.900000000e-05 6.640000000e-05 -1.594936709e-01 2.890000000e-04 2.580000000e-04 -1.072664360e-01 1.700000000e-04 1.600000000e-04 -5.882352941e-02 9.610000000e-06 8.940000000e-06 -6.971904266e-02 3.250000000e-05 2.950000000e-05 -9.230769231e-02
2.000000000e+00 2.286004340e+03 2.315592352e+03 1.294311271e-02 2.782677051e+03 2.795934592e+03 4.764311871e-03 1.828619082e+03 1.846453677e+03 9.753039750e-03 2.389794485e+03 2.407373495e+03 7.355866780e-03 2.783648048e+03 2.797092768e+03 2.372826352e+03 2.389649252e+03 2.730446854e+03 2.744027372e+03 2.725060113e+03 2.738400195e+03 2.700627079e+03 2.714193144e+03 2.115720589e+03 2.726207351e+03 2.343418985e+03 1.774650838e+03 2.727290428e+03 2.327503405e+03 2.677249485e+03 2.671739795e+03 2.647394905e+03 1.366519788e+02 4.349366660e+02 7.876971536e+02 -1.406382846e+03 1.411967013e+03 7.870000000e-05 6.650000000e-05 -1.550190597e-01 2.840000000e-04 2.540000000e-04 -1.056338028e-01 1.650000000e-04 1.550000000e-04 -6.060606061e-02 9.240000000e-06 8.600000000e-06 -6.926406926e-02 3.180000000e-05 2.860000000e-05 -1.006289308e-01
2.010000000e+00 2.286550045e+03 2.316181775e+03 1.295914344e-02 2.789477571e+03 2.802725613e+03 4.749291575e-03 1.833113252e+03 1.850994062e+03 9.754339994e-03 2.395250670e+03 2.412819495e+03 7.334858658e-03 2.790446034e+03 2.803881173e+03 2.378389176e+03 2.395206760e+03 2.737410981e+03 2.750984427e+03 2.732044986e+03 2.745378559e+03 2.707562121e+03 2.721120170e+03 2.115475444e+03 2.733041960e+03 2.348939528e+03 1.779164634e+03 2.734122286e+03 2.333127157e+03 2.684269434e+03 2.678782905e+03 2.654392028e+03 1.366407956e+02 4.349622287e+02 7.877020879e+02 -1.404461178e+03 1.410064604e+03 7.870000000e-05 6.620000000e-05 -1.588310038e-01 2.800000000e-04 2.500000000e-04 -1.071428571e-01 1.610000000e-04 1.510000000e-04 -6.211180124e-02 8.940000000e-06 8.270000000e-06 -7.494407159e-02 3.090000000e-05 2.800000000e-05 -9.385113269e-02
2.020000000e+00 2.287094500e+03 2.316770258e+03 1.297530908e-02 2.796296238e+03 2.809534623e+03 4.734257226e-03 1.837617796e+03 1.855544807e+03 9.755570970e-03 2.400722486e+03 2.418280435e+03 7.313610720e-03 2.797262173e+03 2.810687575e+03 2.383966954e+03 2.400778563e+03 2.744392902e+03 2.757959093e+03 2.739047625e+03 2.752374493e+03 2.714514766e+03 2.728064597e+03 2.115230202e+03 2.739894454e+03 2.354476411e+03 1.783690583e+03 2.740972033e+03 2.338766603e+03 2.691306915e+03 2.685843505e+03 2.661406507e+03 1.366295917e+02 4.349877703e+02 7.877067941e+02 -1.402526758e+03 1.408149690e+03 7.840000000e-05 6.630000000e-05 -1.543367347e-01 2.750000000e-04 2.460000000e-04 -1.054545455e-01 1.560000000e-04 1.460000000e-04 -6.410256410e-02 8.600000000e-06 7.960000000e-06 -7.441860465e-02 3.020000000e-05 2.720000000e-05 -9.933774834e-02
2.030000000e+00 2.287637709e+03 2.317357810e+03 1.299161164e-02 2.803132921e+03 2.816361496e+03 4.719210878e-03 1.842132596e+03 1.860105796e+03 9.756735017e-03 2.406209833e+03 2.423756249e+03 7.292138697e-03 2.804096333e+03 2.817511845e+03 2.389559589e+03 2.406364578e+03 2.751392482e+03 2.764951241e+03 2.746067897e+03 2.759387868e+03 2.721484884e+03 2.735026302e+03 2.114984872e+03 2.746764692e+03 2.360029509e+03 1.788228562e+03 2.747839533e+03 2.344421618e+03 2.698361785e+03 2.692921452e+03 2.668438204e+03 1.366183674e+02 4.350132896e+02 7.877112681e+02 -1.400579577e+03 1.406222266e+03 7.850000000e-05 6.600000000e-05 -1.592356688e-01 2.710000000e-04 2.420000000e-04 -1.070110701e-01 1.510000000e-04 1.430000000e-04 -5.298013245e-02 8.270000000e-06 7.700000000e-06 -6.892382104e-02 2.930000000e-05 2.640000000e-05 -9.897610922e-02
2.040000000e+00 2.288179680e+03 2.317944444e+03 1.300805323e-02 2.809987528e+03 2.823206143e+03 4.704154507e-03 1.846657673e+03 1.864677052e+03 9.757833969e-03 2.411712687e+03 2.429246938e+03 7.270456043e-03 2.810948422e+03 2.824353894e+03 2.395167061e+03 2.411964800e+03 2.758409629e+03 2.771960783e+03 2.753105707e+03 2.766418596e+03 2.728472386e+03 2.742005199e+03 2.114739457e+03 2.753652574e+03 2.365598772e+03 1.792778594e+03 2.754724683e+03 2.350092152e+03 2.705433940e+03 2.700016642e+03 2.675487016e+03 1.366071229e+02 4.350387849e+02 7.877155040e+02 -1.398619453e+03 1.404282156e+03 7.820000000e-05 6.610000000e-05 -1.547314578e-01 2.660000000e-04 2.380000000e-04 -1.052631579e-01 1.470000000e-04 1.380000000e-04 -6.122448980e-02 7.960000000e-06 7.410000000e-06 -6.909547739e-02 2.860000000e-05 2.590000000e-05 -9.440559441e-02
2.050000000e+00 2.288720416e+03 2.318530167e+03 1.302463593e-02 2.816859925e+03 2.830068435e+03 4.689090103e-03 1.851192902e+03 1.869258453e+03 9.758870305e-03 2.417230943e+03 2.434752423e+03 7.248574971e-03 2.817818308e+03 2.831213594e+03 2.400789268e+03 2.417579140e+03 2.765444209e+03 2.778987590e+03 2.760160921e+03 2.773466548e+03 2.735477137e+03 2.749001160e+03 2.114493968e+03 2.760557960e+03 2.371184068e+03 1.797340550e+03 2.761627343e+03 2.355778075e+03 2.712523238e+03 2.707128931e+03 2.682552799e+03 1.365958584e+02 4.350642554e+02 7.877194977e+02 -1.396646381e+03 1.402329360e+03 7.830000000e-05 6.590000000e-05 -1.583652618e-01 2.620000000e-04 2.340000000e-04 -1.068702290e-01 1.420000000e-04 1.340000000e-04 -5.633802817e-02 7.650000000e-06 7.120000000e-06 -6.928104575e-02 2.780000000e-05 2.510000000e-05 -9.712230216e-02
2.060000000e+00 2.289259921e+03 2.319114989e+03 1.304136199e-02 2.823749997e+03 2.836948260e+03 4.674019607e-03 1.855738210e+03 1.873849930e+03 9.759846366e-03 2.422764523e+03 2.440272647e+03 7.226506350e-03 2.824705873e+03 2.838090833e+03 2.406426135e+03 2.423207540e+03 2.772496102e+03 2.786031549e+03 2.767233422e+03 2.780531611e+03 2.742499021e+03 2.756014073e+03 2.114248411e+03 2.767480727e+03 2.376785296e+03 1.801914356e+03 2.768547391e+03 2.361479287e+03 2.719629552e+03 2.714258192e+03 2.689635427e+03 1.365845743e+02 4.350896997e+02 7.877232444e+02 -1.394660296e+03 1.400363815e+03 7.790000000e-05 6.560000000e-05 -1.578947368e-01 2.570000000e-04 2.300000000e-04 -1.050583658e-01 1.380000000e-04 1.300000000e-04 -5.797101449e-02 7.360000000e-06 6.850000000e-06 -6.929347826e-02 2.720000000e-05 2.460000000e-05 -9.558823529e-02
2.070000000e+00 2.289798199e+03 2.319698920e+03 1.305823381e-02 2.830657626e+03 2.843845504e+03 4.658944927e-03 1.860293525e+03 1.878451412e+03 9.760764561e-03 2.428313351e+03 2.445807552e+03 7.204260061e-03 2.831611000e+03 2.844985497e+03 2.412077590e+03 2.428849938e+03 2.779565193e+03 2.793092547e+03 2.774323091e+03 2.787613670e+03 2.749537921e+03 2.763043828e+03 2.114002794e+03 2.774420749e+03 2.382402354e+03 1.806499937e+03 2.775484702e+03 2.367195688e+03 2.726752754e+03 2.721404298e+03 2.696734773e+03 1.365732707e+02 4.351151163e+02 7.877267390e+02 -1.392661130e+03 1.398385459e+03 7.810000000e-05 6.570000000e-05 -1.587708067e-01 2.530000000e-04 2.260000000e-04 -1.067193676e-01 1.340000000e-04 1.260000000e-04 -5.970149254e-02 7.080000000e-06 6.590000000e-06 -6.920903955e-02 2.640000000e-05 2.390000000e-05 -9.469696970e-02
2.080000000e+00 2.290335254e+03 2.320281969e+03 1.307525410e-02 2.837582695e+03 2.850760054e+03 4.643867940e-03 1.864858773e+03 1.883062830e+03 9.761627364e-03 2.433877350e+03 2.451357080e+03 7.181845176e-03 2.838533574e+03 2.851897474e+03 2.417743559e+03 2.434506275e+03 2.786651362e+03 2.800170471e+03 2.781429810e+03 2.794712614e+03 2.756593721e+03 2.770090313e+03 2.113757124e+03 2.781377905e+03 2.388035141e+03 1.811097219e+03 2.782439154e+03 2.372927178e+03 2.733892718e+03 2.728567123e+03 2.703850712e+03 1.365619479e+02 4.351405042e+02 7.877299765e+02 -1.390648815e+03 1.396394228e+03 7.770000000e-05 6.540000000e-05 -1.583011583e-01 2.490000000e-04 2.220000000e-04 -1.084337349e-01 1.300000000e-04 1.220000000e-04 -6.153846154e-02 6.810000000e-06 6.340000000e-06 -6.901615272e-02 2.590000000e-05 2.320000000e-05 -1.042471042e-01
2.090000000e+00 2.290871089e+03 2.320864149e+03 1.309242595e-02 2.844525091e+03 2.857691801e+03 4.628790487e-03 1.869433882e+03 1.887684113e+03 9.762437323e-03 2.439456442e+03 2.456921169e+03 7.159270102e-03 2.845473480e+03 2.858826653e+03 2.423423968e+03 2.440176488e+03 2.793754494e+03 2.807265208e+03 2.788553463e+03 2.801828330e+03 2.763666305e+03 2.777153418e+03 2.113511409e+03 2.788352073e+03 2.393683556e+03 1.815706128e+03 2.789410623e+03 2.378673657e+03 2.741049320e+03 2.735746541e+03 2.710983118e+03 1.365506062e+02 4.351658617e+02 7.877329518e+02 -1.388623283e+03 1.394390059e+03 7.780000000e-05 6.550000000e-05 -1.580976864e-01 2.460000000e-04 2.190000000e-04 -1.097560976e-01 1.270000000e-04 1.190000000e-04 -6.299212598e-02 6.590000000e-06 6.100000000e-06 -7.435508346e-02 2.510000000e-05 2.270000000e-05 -9.561752988e-02
2.100000000e+00 2.291405707e+03 2.321445470e+03 1.310975310e-02 2.851484697e+03 2.864640632e+03 4.613714380e-03 1.874018780e+03 1.892315195e+03 9.763197058e-03 2.445050550e+03 2.462499758e+03 7.136542689e-03 2.852430602e+03 2.865772922e+03 2.429118742e+03 2.445860517e+03 2.800874473e+03 2.814376649e+03 2.795693933e+03 2.808960708e+03 2.770755560e+03 2.784233034e+03 2.113265656e+03 2.795343130e+03 2.399347500e+03 1.820326590e+03 2.796398990e+03 2.384435027e+03 2.748222436e+03 2.742942428e+03 2.718131869e+03 1.365392458e+02 4.351911879e+02 7.877356597e+02 -1.386584464e+03 1.392372887e+03 7.750000000e-05 6.520000000e-05 -1.587096774e-01 2.410000000e-04 2.150000000e-04 -1.078838174e-01 1.230000000e-04 1.150000000e-04 -6.504065041e-02 6.340000000e-06 5.860000000e-06 -7.570977918e-02 2.440000000e-05 2.210000000e-05 -9.426229508e-02
2.110000000e+00 2.291939111e+03 2.322025946e+03 1.312724026e-02 2.858461399e+03 2.871606438e+03 4.598641394e-03 1.878613395e+03 1.896956006e+03 9.763909266e-03 2.450659598e+03 2.468092783e+03 7.113670322e-03 2.859404825e+03 2.872736171e+03 2.434827808e+03 2.451558299e+03 2.808011182e+03 2.821504682e+03 2.802851105e+03 2.816109636e+03 2.777861371e+03 2.791329050e+03 2.113019871e+03 2.802350956e+03 2.405026873e+03 1.824958534e+03 2.803404133e+03 2.390211191e+03 2.755411942e+03 2.750154660e+03 2.725296841e+03 1.365278669e+02 4.352164813e+02 7.877380947e+02 -1.384532286e+03 1.390342645e+03 7.760000000e-05 6.490000000e-05 -1.636597938e-01 2.370000000e-04 2.110000000e-04 -1.097046414e-01 1.190000000e-04 1.120000000e-04 -5.882352941e-02 6.090000000e-06 5.640000000e-06 -7.389162562e-02 2.390000000e-05 2.160000000e-05 -9.623430962e-02
2.120000000e+00 2.292471303e+03 2.322605595e+03 1.314489384e-02 2.865455084e+03 2.878589108e+03 4.583573275e-03 1.883217655e+03 1.901606479e+03 9.764576724e-03 2.456283508e+03 2.473700180e+03 7.090659983e-03 2.866396038e+03 2.879716290e+03 2.440551092e+03 2.457269772e+03 2.815164509e+03 2.828649196e+03 2.810024864e+03 2.823275004e+03 2.784983623e+03 2.798441359e+03 2.112774061e+03 2.809375432e+03 2.410721575e+03 1.829601887e+03 2.810425932e+03 2.396002050e+03 2.762617716e+03 2.757383115e+03 2.732477912e+03 1.365164697e+02 4.352417408e+02 7.877402515e+02 -1.382466679e+03 1.388299267e+03 7.730000000e-05 6.500000000e-05 -1.591203105e-01 2.330000000e-04 2.080000000e-04 -1.072961373e-01 1.150000000e-04 1.080000000e-04 -6.086956522e-02 5.860000000e-06 5.420000000e-06 -7.508532423e-02 2.320000000e-05 2.100000000e-05 -9.482758621e-02
2.130000000e+00 2.293002287e+03 2.323184441e+03 1.316272313e-02 2.872465640e+03 2.885588533e+03 4.568511736e-03 1.887831490e+03 1.906266546e+03 9.765202296e-03 2.461922205e+03 2.479321885e+03 7.067518312e-03 2.873404126e+03 2.886713171e+03 2.446288521e+03 2.462994875e+03 2.822334338e+03 2.835810083e+03 2.817215096e+03 2.830456703e+03 2.792122206e+03 2.805569853e+03 2.112528234e+03 2.816416438e+03 2.416431509e+03 1.834256578e+03 2.817464270e+03 2.401807508e+03 2.769839638e+03 2.764627672e+03 2.739674962e+03 1.365050546e+02 4.352669650e+02 7.877421245e+02 -1.380387570e+03 1.386242688e+03 7.690000000e-05 6.480000000e-05 -1.573472042e-01 2.290000000e-04 2.040000000e-04 -1.091703057e-01 1.120000000e-04 1.050000000e-04 -6.250000000e-02 5.640000000e-06 5.210000000e-06 -7.624113475e-02 2.270000000e-05 2.040000000e-05 -1.013215859e-01
2.140000000e+00 2.293532064e+03 2.323762522e+03 1.318074368e-02 2.879492953e+03 2.892604605e+03 4.553458455e-03 1.892454827e+03 1.910936141e+03 9.765788930e-03 2.467575610e+03 2.484957834e+03 7.044251647e-03 2.880428977e+03 2.893726705e+03 2.452040020e+03 2.468733544e+03 2.829520557e+03 2.842987235e+03 2.824421688e+03 2.837654624e+03 2.799277007e+03 2.812714424e+03 2.112282397e+03 2.823473858e+03 2.422156576e+03 1.838922533e+03 2.824519027e+03 2.407627469e+03 2.777077586e+03 2.771888209e+03 2.746887871e+03 1.364936216e+02 4.352921524e+02 7.877437078e+02 -1.378294888e+03 1.384172840e+03 7.710000000e-05 6.490000000e-05 -1.582360571e-01 2.250000000e-04 2.010000000e-04 -1.066666667e-01 1.080000000e-04 1.020000000e-04 -5.555555556e-02 5.420000000e-06 5.010000000e-06 -7.564575646e-02 2.210000000e-05 2.000000000e-05 -9.502262443e-02
2.150000000e+00 2.294060636e+03 2.324339914e+03 1.319898780e-02 2.886536912e+03 2.899637215e+03 4.538415081e-03 1.897087594e+03 1.915615196e+03 9.766339672e-03 2.473243647e+03 2.490607960e+03 7.020866066e-03 2.887470481e+03 2.900756782e+03 2.457805515e+03 2.474485716e+03 2.836723053e+03 2.850180541e+03 2.831644526e+03 2.844868658e+03 2.806447913e+03 2.819874966e+03 2.112036555e+03 2.830547572e+03 2.427896678e+03 1.843599682e+03 2.831590087e+03 2.413461837e+03 2.784331440e+03 2.779164607e+03 2.754116518e+03 1.364821712e+02 4.353173022e+02 7.877449958e+02 -1.376188559e+03 1.382089656e+03 7.670000000e-05 6.460000000e-05 -1.577574967e-01 2.210000000e-04 1.970000000e-04 -1.085972851e-01 1.050000000e-04 9.860000000e-05 -6.095238095e-02 5.210000000e-06 4.820000000e-06 -7.485604607e-02 2.150000000e-05 1.940000000e-05 -9.767441860e-02
2.160000000e+00 2.294588005e+03 2.324916872e+03 1.321756542e-02 2.893597406e+03 2.906686256e+03 4.523383229e-03 1.901729719e+03 1.920303643e+03 9.766857665e-03 2.478926239e+03 2.496272196e+03 6.997367412e-03 2.894528525e+03 2.907803297e+03 2.463584932e+03 2.480251328e+03 2.843941713e+03 2.857389896e+03 2.838883499e+03 2.852098699e+03 2.813634815e+03 2.827051373e+03 2.111790716e+03 2.837637466e+03 2.433651717e+03 1.848287953e+03 2.838677333e+03 2.419310514e+03 2.791601083e+03 2.786456747e+03 2.761360786e+03 1.364707034e+02 4.353424123e+02 7.877459824e+02 -1.374068514e+03 1.379993071e+03 7.690000000e-05 6.470000000e-05 -1.586475943e-01 2.170000000e-04 1.940000000e-04 -1.059907834e-01 1.020000000e-04 9.550000000e-05 -6.372549020e-02 4.980000000e-06 4.640000000e-06 -6.827309237e-02 2.100000000e-05 1.890000000e-05 -1.000000000e-01
2.170000000e+00 2.295114171e+03 2.325493276e+03 1.323642445e-02 2.900674325e+03 2.913751622e+03 4.508364479e-03 1.906381136e+03 1.925001420e+03 9.767346126e-03 2.484623310e+03 2.501950479e+03 6.973761302e-03 2.901602999e+03 2.914866143e+03 2.469378198e+03 2.486030318e+03 2.851176427e+03 2.864615191e+03 2.846138495e+03 2.859344638e+03 2.820837601e+03 2.834243538e+03 2.111544885e+03 2.844743422e+03 2.439421599e+03 1.852987278e+03 2.845780649e+03 2.425173409e+03 2.798886396e+03 2.793764511e+03 2.768620557e+03 1.364592185e+02 4.353674827e+02 7.877466618e+02 -1.371934667e+03 1.377883006e+03 7.650000000e-05 6.440000000e-05 -1.581699346e-01 2.140000000e-04 1.910000000e-04 -1.074766355e-01 9.840000000e-05 9.260000000e-05 -5.894308943e-02 4.790000000e-06 4.460000000e-06 -6.889352818e-02 2.040000000e-05 1.840000000e-05 -9.803921569e-02
2.180000000e+00 2.295639136e+03 2.326067443e+03 1.325482993e-02 2.907767560e+03 2.920833207e+03 4.493360382e-03 1.911041773e+03 1.929708463e+03 9.767808403e-03 2.490334784e+03 2.507642743e+03 6.950053177e-03 2.908693795e+03 2.921945213e+03 2.475185241e+03 2.491822623e+03 2.858427085e+03 2.871856322e+03 2.853409403e+03 2.866606371e+03 2.828056164e+03 2.841451358e+03 2.111299071e+03 2.851865328e+03 2.445206227e+03 1.857697589e+03 2.852899922e+03 2.431050429e+03 2.806187263e+03 2.801087782e+03 2.775895716e+03 1.364477167e+02 4.353925109e+02 7.877470275e+02 -1.369786947e+03 1.375759395e+03 7.670000000e-05 6.410000000e-05 -1.642764016e-01 2.100000000e-04 1.870000000e-04 -1.095238095e-01 9.540000000e-05 8.980000000e-05 -5.870020964e-02 4.610000000e-06 4.290000000e-06 -6.941431670e-02 1.980000000e-05 1.800000000e-05 -9.090909091e-02
2.190000000e+00 2.296162903e+03 2.326641114e+03 1.327354064e-02 2.914877002e+03 2.927930906e+03 4.478372459e-03 1.915711562e+03 1.934424707e+03 9.768247947e-03 2.496060587e+03 2.513348922e+03 6.926248305e-03 2.915800804e+03 2.929040404e+03 2.481005987e+03 2.497628180e+03 2.865693578e+03 2.879113184e+03 2.860696116e+03 2.873883792e+03 2.835290395e+03 2.848674730e+03 2.111053279e+03 2.859003069e+03 2.451005506e+03 1.862418816e+03 2.860035038e+03 2.436941479e+03 2.813503569e+03 2.808426445e+03 2.783186147e+03 1.364361984e+02 4.354174955e+02 7.877470731e+02 -1.367625277e+03 1.373622168e+03 7.630000000e-05 6.420000000e-05 -1.585845347e-01 2.060000000e-04 1.840000000e-04 -1.067961165e-01 9.250000000e-05 8.700000000e-05 -5.945945946e-02 4.430000000e-06 4.120000000e-06 -6.997742664e-02 1.940000000e-05 1.750000000e-05 -9.793814433e-02
2.200000000e+00 2.296685468e+03 2.327213576e+03 1.329224577e-02 2.922002541e+03 2.935044613e+03 4.463402196e-03 1.920390430e+03 1.939150087e+03 9.768668326e-03 2.501800639e+03 2.519068948e+03 6.902351790e-03 2.922923917e+03 2.936151609e+03 2.486840363e+03 2.503446926e+03 2.872975794e+03 2.886385669e+03 2.867998521e+03 2.881176794e+03 2.842540186e+03 2.855913547e+03 2.110807514e+03 2.866156531e+03 2.456819340e+03 1.867150889e+03 2.867185882e+03 2.442846466e+03 2.820835197e+03 2.815780384e+03 2.790491735e+03 1.364246636e+02 4.354424361e+02 7.877467924e+02 -1.365449576e+03 1.371471250e+03 7.640000000e-05 6.400000000e-05 -1.623036649e-01 2.030000000e-04 1.810000000e-04 -1.083743842e-01 8.960000000e-05 8.430000000e-05 -5.915178571e-02 4.260000000e-06 3.960000000e-06 -7.042253521e-02 1.890000000e-05 1.700000000e-05 -1.005291005e-01
2.210000000e+00 2.297206835e+03 2.327785174e+03 1.331109561e-02 2.929144071e+03 2.942174225e+03 4.448451045e-03 1.925078312e+03 1.943884543e+03 9.769073221e-03 2.507554869e+03 2.524802756e+03 6.878368587e-03 2.930063026e+03 2.943278725e+03 2.492688297e+03 2.509278798e+03 2.880273627e+03 2.893673674e+03 2.875316511e+03 2.888485275e+03 2.849805428e+03 2.863167709e+03 2.110561784e+03 2.873325603e+03 2.462647638e+03 1.871893745e+03 2.874352343e+03 2.448765299e+03 2.828182035e+03 2.823149484e+03 2.797812367e+03 1.364131126e+02 4.354673311e+02 7.877461786e+02 -1.363259761e+03 1.369306565e+03 7.610000000e-05 6.410000000e-05 -1.576872536e-01 2.000000000e-04 1.780000000e-04 -1.100000000e-01 8.690000000e-05 8.170000000e-05 -5.983889528e-02 4.100000000e-06 3.810000000e-06 -7.073170732e-02 1.840000000e-05 1.660000000e-05 -9.782608696e-02
2.220000000e+00 2.297727002e+03 2.328355914e+03 1.333009152e-02 2.936301494e+03 2.949319647e+03 4.433520420e-03 1.929775175e+03 1.948628049e+03 9.769466312e-03 2.513323219e+03 2.530550299e+03 6.854303434e-03 2.937218033e+03 2.950421656e+03 2.498549735e+03 2.515123752e+03 2.887586978e+03 2.900977106e+03 2.882649987e+03 2.895809139e+03 2.857086025e+03 2.870437122e+03 2.110316092e+03 2.880510181e+03 2.468490324e+03 1.876647354e+03 2.881534318e+03 2.454697908e+03 2.835543977e+03 2.830533641e+03 2.805147938e+03 1.364015455e+02 4.354921791e+02 7.877452243e+02 -1.361055698e+03 1.367127985e+03 7.620000000e-05 6.380000000e-05 -1.627296588e-01 1.960000000e-04 1.750000000e-04 -1.071428571e-01 8.420000000e-05 7.920000000e-05 -5.938242280e-02 3.940000000e-06 3.660000000e-06 -7.106598985e-02 1.800000000e-05 1.620000000e-05 -1.000000000e-01
2.230000000e+00 2.298245969e+03 2.328925794e+03 1.334923482e-02 2.943474687e+03 2.956480759e+03 4.418611737e-03 1.934480880e+03 1.953380472e+03 9.769851823e-03 2.519105576e+03 2.536311473e+03 6.830161187e-03 2.944388817e+03 2.957580284e+03 2.504424568e+03 2.520981689e+03 2.894915723e+03 2.908295843e+03 2.889998826e+03 2.903148267e+03 2.864381855e+03 2.877721667e+03 2.110070448e+03 2.887710139e+03 2.474347268e+03 1.881411575e+03 2.888731681e+03 2.460644162e+03 2.842920895e+03 2.837932726e+03 2.812498321e+03 1.363899628e+02 4.355169789e+02 7.877439238e+02 -1.358837410e+03 1.364935540e+03 7.590000000e-05 6.390000000e-05 -1.581027668e-01 1.930000000e-04 1.720000000e-04 -1.088082902e-01 8.160000000e-05 7.650000000e-05 -6.250000000e-02 3.780000000e-06 3.500000000e-06 -7.407407407e-02 1.750000000e-05 1.570000000e-05 -1.028571429e-01
2.240000000e+00 2.298763735e+03 2.329494820e+03 1.336852699e-02 2.950663551e+03 2.963657466e+03 4.403726348e-03 1.939195388e+03 1.958141780e+03 9.770233740e-03 2.524901882e+03 2.542086229e+03 6.805946354e-03 2.951575278e+03 2.964754513e+03 2.510312740e+03 2.526852561e+03 2.902259763e+03 2.915629791e+03 2.897362928e+03 2.910502564e+03 2.871692817e+03 2.885021251e+03 2.109824856e+03 2.894925375e+03 2.480218394e+03 1.886186373e+03 2.895944328e+03 2.466603989e+03 2.850312684e+03 2.845346635e+03 2.819863410e+03 1.363783645e+02 4.355417290e+02 7.877422693e+02 -1.356604770e+03 1.362729110e+03 7.610000000e-05 6.360000000e-05 -1.642575558e-01 1.900000000e-04 1.690000000e-04 -1.105263158e-01 7.880000000e-05 7.410000000e-05 -5.964467005e-02 3.620000000e-06 3.360000000e-06 -7.182320442e-02 1.700000000e-05 1.530000000e-05 -1.000000000e-01
2.250000000e+00 2.299280298e+03 2.330062993e+03 1.338796954e-02 2.957867981e+03 2.970849666e+03 4.388865584e-03 1.943918627e+03 1.962911910e+03 9.770616324e-03 2.530712060e+03 2.547874498e+03 6.781663402e-03 2.958777311e+03 2.971944241e+03 2.516214176e+03 2.532736304e+03 2.909618991e+03 2.922978848e+03 2.904742186e+03 2.917871926e+03 2.879018808e+03 2.892335771e+03 2.109579322e+03 2.902155777e+03 2.486103607e+03 1.890971680e+03 2.903172150e+03 2.472577297e+03 2.857719234e+03 2.852775257e+03 2.827243097e+03 1.363667509e+02 4.355664282e+02 7.877402537e+02 -1.354357697e+03 1.360508621e+03 7.570000000e-05 6.340000000e-05 -1.624834875e-01 1.860000000e-04 1.660000000e-04 -1.075268817e-01 7.640000000e-05 7.190000000e-05 -5.890052356e-02 3.480000000e-06 3.230000000e-06 -7.183908046e-02 1.660000000e-05 1.500000000e-05 -9.638554217e-02
2.260000000e+00 2.299795656e+03 2.330630313e+03 1.340756402e-02 2.965087861e+03 2.978057247e+03 4.374030761e-03 1.948650494e+03 1.967690766e+03 9.771004111e-03 2.536536015e+03 2.553676192e+03 6.757316767e-03 2.965994799e+03 2.979149356e+03 2.522128785e+03 2.538632834e+03 2.916993291e+03 2.930342899e+03 2.912136484e+03 2.925256241e+03 2.886359712e+03 2.899665117e+03 2.109333852e+03 2.909401228e+03 2.492002795e+03 1.895767392e+03 2.910415028e+03 2.478563976e+03 2.865140423e+03 2.860218469e+03 2.834637259e+03 1.363551222e+02 4.355910756e+02 7.877378702e+02 -1.352096150e+03 1.358274038e+03 7.580000000e-05 6.350000000e-05 -1.622691293e-01 1.830000000e-04 1.630000000e-04 -1.092896175e-01 7.400000000e-05 6.970000000e-05 -5.810810811e-02 3.340000000e-06 3.110000000e-06 -6.886227545e-02 1.620000000e-05 1.460000000e-05 -9.876543210e-02
2.270000000e+00 2.300309813e+03 2.331196790e+03 1.342731219e-02 2.972323114e+03 2.985280133e+03 4.359223117e-03 1.953391003e+03 1.972478371e+03 9.771401398e-03 2.542373720e+03 2.559491294e+03 6.732910510e-03 2.973227666e+03 2.986369783e+03 2.528056542e+03 2.544542135e+03 2.924382586e+03 2.937721873e+03 2.919545743e+03 2.932655436e+03 2.893715452e+03 2.907009217e+03 2.109088452e+03 2.916661644e+03 2.497915916e+03 1.900573532e+03 2.917672878e+03 2.484563986e+03 2.872576168e+03 2.867676189e+03 2.842045814e+03 1.363434785e+02 4.356156686e+02 7.877351095e+02 -1.349819943e+03 1.356025185e+03 7.550000000e-05 6.320000000e-05 -1.629139073e-01 1.800000000e-04 1.600000000e-04 -1.111111111e-01 7.180000000e-05 6.760000000e-05 -5.849582173e-02 3.210000000e-06 2.990000000e-06 -6.853582555e-02 1.570000000e-05 1.420000000e-05 -9.554140127e-02
2.280000000e+00 2.300822761e+03 2.331762421e+03 1.344721577e-02 2.979573614e+03 2.992518204e+03 4.344443920e-03 1.958140010e+03 1.977274588e+03 9.771813227e-03 2.548225057e+03 2.565319694e+03 6.708448961e-03 2.980475786e+03 2.993605400e+03 2.533997332e+03 2.550464102e+03 2.931786749e+03 2.945115645e+03 2.926969839e+03 2.940069387e+03 2.901085904e+03 2.914367949e+03 2.108843128e+03 2.923936898e+03 2.503842836e+03 1.905389955e+03 2.924945574e+03 2.490577196e+03 2.880026340e+03 2.875148288e+03 2.849468634e+03 1.363318202e+02 4.356402068e+02 7.877319654e+02 -1.347529091e+03 1.353762082e+03 7.570000000e-05 6.330000000e-05 -1.638044914e-01 1.770000000e-04 1.570000000e-04 -1.129943503e-01 6.930000000e-05 6.530000000e-05 -5.772005772e-02 3.070000000e-06 2.860000000e-06 -6.840390879e-02 1.530000000e-05 1.380000000e-05 -9.803921569e-02
2.290000000e+00 2.301334505e+03 2.332327214e+03 1.346727670e-02 2.986839306e+03 2.999771407e+03 4.329694313e-03 1.962897646e+03 1.982079561e+03 9.772243833e-03 2.554090059e+03 2.571161433e+03 6.683935708e-03 2.987739105e+03 3.000856155e+03 2.539951192e+03 2.556398778e+03 2.939205725e+03 2.952524166e+03 2.934408714e+03 2.947498044e+03 2.908471014e+03 2.921741264e+03 2.108597877e+03 2.931226927e+03 2.509783575e+03 1.910216811e+03 2.932233054e+03 2.496603626e+03 2.887490877e+03 2.882634702e+03 2.856905657e+03 1.363201472e+02 4.356646891e+02 7.877284263e+02 -1.345223198e+03 1.351484346e+03 7.530000000e-05 6.300000000e-05 -1.633466135e-01 1.730000000e-04 1.550000000e-04 -1.040462428e-01 6.720000000e-05 6.340000000e-05 -5.654761905e-02 2.950000000e-06 2.740000000e-06 -7.118644068e-02 1.500000000e-05 1.340000000e-05 -1.066666667e-01
2.300000000e+00 2.301845036e+03 2.332891163e+03 1.348749681e-02 2.994120041e+03 3.007039595e+03 4.314975546e-03 1.967663642e+03 1.986893026e+03 9.772699131e-03 2.559968545e+03 2.577016336e+03 6.659375198e-03 2.995017473e+03 3.008121903e+03 2.545917941e+03 2.562345993e+03 2.946639364e+03 2.959947287e+03 2.941862220e+03 2.954941259e+03 2.915870631e+03 2.929129015e+03 2.108352714e+03 2.938531584e+03 2.515737931e+03 1.915053818e+03 2.939535168e+03 2.502643081e+03 2.894969626e+03 2.890135280e+03 2.864356732e+03 1.363084599e+02 4.356891141e+02 7.877244875e+02 -1.342902486e+03 1.349192204e+03 7.550000000e-05 6.310000000e-05 -1.642384106e-01 1.710000000e-04 1.520000000e-04 -1.111111111e-01 6.520000000e-05 0.000000000e+00 -1.000000000e+00 2.840000000e-06 0.000000000e+00 -1.000000000e+00 1.460000000e-05 0.000000000e+00 -1.000000000e+00
2.310000000e+00 2.302354352e+03 2.333454274e+03 1.350787810e-02 3.001415717e+03 3.014322671e+03 4.300288775e-03 1.972437920e+03 1.991714920e+03 9.773184530e-03 2.565860436e+03 2.582884334e+03 6.634771330e-03 3.002310787e+03 3.015402543e+03 2.551897506e+03 2.568305681e+03 2.954087563e+03 2.967384911e+03 2.949330253e+03 2.962398934e+03 2.923284653e+03 2.936531104e+03 2.108107645e+03 2.945850762e+03 2.521705814e+03 1.919900907e+03 2.946851811e+03 2.508695471e+03 2.902462482e+03 2.897649916e+03 2.871821752e+03 1.362967586e+02 4.357134794e+02 7.877201404e+02 -1.340566880e+03 1.346885587e+03 7.510000000e-05 6.290000000e-05 -1.624500666e-01 1.680000000e-04 1.490000000e-04 -1.130952381e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.320000000e+00 2.302862446e+03 2.334016543e+03 1.352842272e-02 3.008726221e+03 3.021620524e+03 4.285635141e-03 1.977220376e+03 1.996545146e+03 9.773705780e-03 2.571765638e+03 2.588765338e+03 6.610127988e-03 3.009618936e+03 3.022697967e+03 2.557889795e+03 2.574277757e+03 2.961550209e+03 2.974836927e+03 2.956812700e+03 2.969870958e+03 2.930712969e+03 2.943947422e+03 2.107862675e+03 2.953184346e+03 2.527687110e+03 1.924757974e+03 2.954182867e+03 2.514760686e+03 2.909969327e+03 2.905178493e+03 2.879300600e+03 1.362850436e+02 4.357377854e+02 7.877153772e+02 -1.338216333e+03 1.344564458e+03 7.530000000e-05 6.260000000e-05 -1.686586985e-01 1.650000000e-04 1.460000000e-04 -1.151515152e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.330000000e+00 2.303369314e+03 2.334577971e+03 1.354913289e-02 3.016051449e+03 3.028933052e+03 4.271015743e-03 1.982010909e+03 2.001383616e+03 9.774268863e-03 2.577684060e+03 2.594659267e+03 6.585448957e-03 3.016941815e+03 3.030008073e+03 2.563894720e+03 2.580262143e+03 2.969027197e+03 2.982303233e+03 2.964309455e+03 2.977357231e+03 2.938155473e+03 2.951377869e+03 2.107617810e+03 2.960532228e+03 2.533681718e+03 1.929624922e+03 2.961528230e+03 2.520838628e+03 2.917490054e+03 2.912720902e+03 2.886793169e+03 1.362733150e+02 4.357620299e+02 7.877101897e+02 -1.335850814e+03 1.342228793e+03 7.490000000e-05 6.270000000e-05 -1.628838451e-01 1.620000000e-04 1.440000000e-04 -1.111111111e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.340000000e+00 2.303874965e+03 2.335138574e+03 1.357001131e-02 3.023391385e+03 3.036260244e+03 4.256431529e-03 1.986809806e+03 2.006230631e+03 9.774878703e-03 2.583615821e+03 2.600566245e+03 6.560737048e-03 3.024279408e+03 3.037332848e+03 2.569912400e+03 2.586258965e+03 2.976518512e+03 2.989783819e+03 2.971820504e+03 2.984857740e+03 2.945612155e+03 2.958822437e+03 2.107373044e+03 2.967894386e+03 2.539689744e+03 1.934502069e+03 2.968887876e+03 2.526929403e+03 2.925024640e+03 2.920277120e+03 2.894299439e+03 1.362615726e+02 4.357862109e+02 7.877045623e+02 -1.333469683e+03 1.339877969e+03 7.510000000e-05 6.240000000e-05 -1.691078562e-01 1.590000000e-04 1.410000000e-04 -1.132075472e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.350000000e+00 2.304379386e+03 2.335698345e+03 1.359106034e-02 3.030745884e+03 3.043601955e+03 4.241883606e-03 1.991616787e+03 2.011085922e+03 9.775542487e-03 2.589560734e+03 2.606486094e+03 6.535996313e-03 3.031631569e+03 3.044672148e+03 2.575942653e+03 2.592268048e+03 2.984024007e+03 2.997278539e+03 2.979345699e+03 2.992372341e+03 2.953082866e+03 2.966280982e+03 2.107128390e+03 2.975270672e+03 2.545710986e+03 1.939389125e+03 2.976261659e+03 2.533032814e+03 2.932572937e+03 2.927847001e+03 2.901819261e+03 1.362498169e+02 4.358103276e+02 7.876984897e+02 -1.331073183e+03 1.337512233e+03 7.480000000e-05 6.250000000e-05 -1.644385027e-01 1.560000000e-04 1.390000000e-04 -1.089743590e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.360000000e+00 2.304882568e+03 2.336257281e+03 1.361228249e-02 3.038114815e+03 3.050958060e+03 4.227373029e-03 1.996431676e+03 2.015949326e+03 9.776267307e-03 2.595518667e+03 2.612418687e+03 6.511230480e-03 3.038998170e+03 3.052025849e+03 2.581985351e+03 2.598289271e+03 2.991543552e+03 3.004787269e+03 2.986884910e+03 2.999900909e+03 2.960567478e+03 2.973753377e+03 2.106883855e+03 2.982660958e+03 2.551745296e+03 1.944285916e+03 2.983649448e+03 2.539148715e+03 2.940134813e+03 2.935430411e+03 2.909352504e+03 1.362380482e+02 4.358343785e+02 7.876919639e+02 -1.328661359e+03 1.335131639e+03 7.490000000e-05 6.230000000e-05 -1.682242991e-01 1.530000000e-04 1.360000000e-04 -1.111111111e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.370000000e+00 2.305384509e+03 2.336815385e+03 1.363368062e-02 3.045498099e+03 3.058328480e+03 4.212900757e-03 2.001254465e+03 2.020820850e+03 9.777060039e-03 2.601489580e+03 2.618363993e+03 6.486442817e-03 3.046379129e+03 3.059393871e+03 2.588040456e+03 2.604322606e+03 2.999077067e+03 3.012309929e+03 2.994438057e+03 3.007443365e+03 2.968065910e+03 2.981239547e+03 2.106639443e+03 2.990065160e+03 2.557792622e+03 1.949192445e+03 2.991051161e+03 2.545277060e+03 2.947710184e+03 2.943027267e+03 2.916899083e+03 1.362262667e+02 4.358583623e+02 7.876849741e+02 -1.326234033e+03 1.332736018e+03 7.460000000e-05 6.240000000e-05 -1.635388740e-01 1.510000000e-04 1.340000000e-04 -1.125827815e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.380000000e+00 2.305885201e+03 2.337372658e+03 1.365525767e-02 3.052895641e+03 3.065713125e+03 4.198467747e-03 2.006085093e+03 2.025700449e+03 9.777928096e-03 2.607473406e+03 2.624321952e+03 6.461636640e-03 3.053774352e+03 3.066776124e+03 2.594107903e+03 2.610367994e+03 3.006624456e+03 3.019846429e+03 3.002005045e+03 3.014999619e+03 2.975578068e+03 2.988739401e+03 2.106395158e+03 2.997483179e+03 2.563852885e+03 1.954108660e+03 2.998466699e+03 2.551417768e+03 2.955298953e+03 2.950637471e+03 2.924458902e+03 1.362144724e+02 4.358822774e+02 7.876775100e+02 -1.323791093e+03 1.330325272e+03 7.470000000e-05 6.210000000e-05 -1.686746988e-01 1.480000000e-04 1.310000000e-04 -1.148648649e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.390000000e+00 2.306368616e+03 2.337912997e+03 1.367707700e-02 3.060296159e+03 3.073100631e+03 4.184063233e-03 2.010923199e+03 2.030587757e+03 9.778870632e-03 2.613463463e+03 2.630285748e+03 6.436778151e-03 3.061172567e+03 3.074161256e+03 2.600180896e+03 2.616418503e+03 3.014174833e+03 3.027385801e+03 3.009574976e+03 3.022558687e+03 2.983093341e+03 2.996242239e+03 2.106134779e+03 3.004903998e+03 2.569919901e+03 1.959035446e+03 3.005885055e+03 2.557564546e+03 2.962890503e+03 2.958250392e+03 2.932021627e+03 1.362027428e+02 4.359144289e+02 7.876719886e+02 -1.321294095e+03 1.327861570e+03 7.440000000e-05 6.220000000e-05 -1.639784946e-01 1.450000000e-04 1.290000000e-04 -1.103448276e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.400000000e+00 2.306866769e+03 2.338468588e+03 1.369902221e-02 3.067721944e+03 3.080513459e+03 4.169711394e-03 2.015769382e+03 2.035483432e+03 9.779913519e-03 2.619472940e+03 2.636268855e+03 6.411944223e-03 3.068596046e+03 3.081571704e+03 2.606272863e+03 2.622487854e+03 3.021749698e+03 3.034949716e+03 3.017169370e+03 3.030142270e+03 2.990632682e+03 3.003769201e+03 2.105890735e+03 3.012349373e+03 2.576005825e+03 1.963970946e+03 3.013327965e+03 2.563729782e+03 2.970505784e+03 2.965887008e+03 2.939607645e+03 1.361909236e+02 4.359382171e+02 7.876635397e+02 -1.318819304e+03 1.325419987e+03 7.450000000e-05 6.200000000e-05 -1.677852349e-01 1.430000000e-04 1.270000000e-04 -1.118881119e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.410000000e+00 2.307363633e+03 2.339023330e+03 1.372115624e-02 3.075161688e+03 3.087940219e+03 4.155401504e-03 2.020623222e+03 2.040387052e+03 9.781056401e-03 2.625495118e+03 2.642264421e+03 6.387101256e-03 3.076033489e+03 3.088996091e+03 2.612376969e+03 2.628569075e+03 3.029338138e+03 3.042527180e+03 3.024777306e+03 3.037739359e+03 2.998185454e+03 3.011309561e+03 2.105646811e+03 3.019808260e+03 2.582104436e+03 1.968915982e+03 3.020784394e+03 2.569907142e+03 2.978134154e+03 2.973536665e+03 2.947206598e+03 1.361790918e+02 4.359619423e+02 7.876545860e+02 -1.316328486e+03 1.322962898e+03 7.420000000e-05 6.170000000e-05 -1.684636119e-01 1.400000000e-04 1.240000000e-04 -1.142857143e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.420000000e+00 2.307923912e+03 2.339577258e+03 1.371507339e-02 3.082615320e+03 3.095380845e+03 4.141134454e-03 2.025484622e+03 2.045298537e+03 9.782308626e-03 2.631529926e+03 2.648272383e+03 6.362252476e-03 3.083484827e+03 3.096434350e+03 2.618493147e+03 2.634662107e+03 3.036940080e+03 3.050118124e+03 3.032398710e+03 3.045349887e+03 3.005751584e+03 3.018863249e+03 2.105403047e+03 3.027280587e+03 2.588215651e+03 1.973870462e+03 3.028254271e+03 2.576096547e+03 2.985775541e+03 2.981199288e+03 2.954818411e+03 1.361672484e+02 4.359855869e+02 7.876451130e+02 -1.313821697e+03 1.320490368e+03 7.430000000e-05 6.180000000e-05 -1.682368775e-01 1.380000000e-04 1.220000000e-04 -1.159420290e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.430000000e+00 2.308442345e+03 2.340130358e+03 1.372701069e-02 3.090082735e+03 3.102835231e+03 4.126911057e-03 2.030353514e+03 2.050217843e+03 9.783679869e-03 2.637577288e+03 2.654292672e+03 6.337400832e-03 3.090949954e+03 3.103886376e+03 2.624621323e+03 2.640766885e+03 3.044555421e+03 3.057722447e+03 3.040033478e+03 3.052973750e+03 3.013330969e+03 3.026430166e+03 2.105159432e+03 3.034766246e+03 2.594339383e+03 1.978834332e+03 3.035737487e+03 2.582297911e+03 2.993429835e+03 2.988874770e+03 2.962442976e+03 1.361553932e+02 4.360091560e+02 7.876351104e+02 -1.311298779e+03 1.318002252e+03 7.400000000e-05 6.150000000e-05 -1.689189189e-01 1.350000000e-04 1.200000000e-04 -1.111111111e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.440000000e+00 2.308949765e+03 2.340682631e+03 1.374341979e-02 3.097563838e+03 3.110303289e+03 4.112732117e-03 2.035229826e+03 2.055144917e+03 9.785180432e-03 2.643637131e+03 2.660325221e+03 6.312549264e-03 3.098428776e+03 3.111352079e+03 2.630761428e+03 2.646883343e+03 3.052184066e+03 3.065340056e+03 3.047681516e+03 3.060610857e+03 3.020923515e+03 3.034010220e+03 2.104915972e+03 3.042265141e+03 2.600475548e+03 1.983807529e+03 3.043233948e+03 2.588511155e+03 3.001096942e+03 2.996563014e+03 2.970080200e+03 1.361435265e+02 4.360326482e+02 7.876245663e+02 -1.308759634e+03 1.315498464e+03 7.410000000e-05 6.160000000e-05 -1.686909582e-01 1.330000000e-04 1.180000000e-04 -1.127819549e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.450000000e+00 2.309466640e+03 2.341250381e+03 1.376237265e-02 3.105069685e+03 3.117796158e+03 4.098610797e-03 2.040113308e+03 2.060079545e+03 9.786827595e-03 2.649715781e+03 2.666376506e+03 6.287740418e-03 3.105932337e+03 3.118842588e+03 2.636919901e+03 2.653018078e+03 3.059836673e+03 3.072981699e+03 3.055353492e+03 3.068271971e+03 3.028539602e+03 3.041613889e+03 2.104689117e+03 3.049788062e+03 2.606629940e+03 1.988788519e+03 3.050754432e+03 2.594742184e+03 3.008787246e+03 3.004274423e+03 2.977740181e+03 1.361315733e+02 4.360476429e+02 7.876110664e+02 -1.306244653e+03 1.313018734e+03 7.380000000e-05 6.140000000e-05 -1.680216802e-01 1.300000000e-04 1.160000000e-04 -1.076923077e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.460000000e+00 2.309962264e+03 2.341801031e+03 1.378324134e-02 3.112577870e+03 3.125291266e+03 4.084523211e-03 2.045004100e+03 2.065021868e+03 9.788619895e-03 2.655800305e+03 2.672433311e+03 6.262898130e-03 3.113438252e+03 3.126335355e+03 2.643083589e+03 2.659157646e+03 3.067491628e+03 3.080625593e+03 3.063027771e+03 3.075935278e+03 3.036158174e+03 3.049219932e+03 2.104446020e+03 3.057313129e+03 2.612790653e+03 1.993780039e+03 3.058277081e+03 2.600978876e+03 3.016479676e+03 3.011987890e+03 2.985402419e+03 1.361196845e+02 4.360709571e+02 7.875994085e+02 -1.303673214e+03 1.310483787e+03 7.390000000e-05 6.150000000e-05 -1.677943166e-01 1.280000000e-04 1.140000000e-04 -1.093750000e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.470000000e+00 2.310453684e+03 2.342350861e+03 1.380559051e-02 3.120099509e+03 3.132799819e+03 4.070482279e-03 2.049902271e+03 2.069971995e+03 9.790575847e-03 2.661897192e+03 2.678502277e+03 6.238063940e-03 3.120957628e+03 3.133841572e+03 2.649259095e+03 2.665308804e+03 3.075159654e+03 3.088282549e+03 3.070715085e+03 3.083611604e+03 3.043789677e+03 3.056838892e+03 2.104203085e+03 3.064851192e+03 2.618963650e+03 1.998780900e+03 3.065812733e+03 2.607227307e+03 3.024184676e+03 3.019713879e+03 2.993077076e+03 1.361077844e+02 4.360941894e+02 7.875871675e+02 -1.301084943e+03 1.307932605e+03 7.360000000e-05 6.120000000e-05 -1.684782609e-01 1.260000000e-04 1.110000000e-04 -1.190476190e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.480000000e+00 2.310941439e+03 2.342899866e+03 1.382918075e-02 3.127634471e+03 3.140321685e+03 4.056488770e-03 2.054807574e+03 2.074929707e+03 9.792709134e-03 2.668006279e+03 2.684583245e+03 6.213240932e-03 3.128490334e+03 3.141361109e+03 2.655446260e+03 2.671471400e+03 3.082840618e+03 3.095952436e+03 3.078415302e+03 3.091300820e+03 3.051433978e+03 3.064470639e+03 2.103960323e+03 3.072402119e+03 2.625148755e+03 2.003790859e+03 3.073361257e+03 2.613487304e+03 3.031902116e+03 3.027452257e+03 3.000764021e+03 1.360958735e+02 4.361173382e+02 7.875743336e+02 -1.298480016e+03 1.305365373e+03 7.370000000e-05 6.130000000e-05 -1.682496608e-01 1.230000000e-04 1.100000000e-04 -1.056910569e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.490000000e+00 2.311425897e+03 2.343448044e+03 1.385384978e-02 3.135182668e+03 3.147856780e+03 4.042543362e-03 2.059719940e+03 2.079894966e+03 9.795033818e-03 2.674127499e+03 2.690676154e+03 6.188431728e-03 3.136036280e+03 3.148893880e+03 2.661645019e+03 2.677645374e+03 3.090534430e+03 3.103635169e+03 3.086128333e+03 3.099002838e+03 3.059090990e+03 3.072115087e+03 2.103717738e+03 3.079965821e+03 2.631345890e+03 2.008809862e+03 3.080922563e+03 2.619758794e+03 3.039631905e+03 3.035202935e+03 3.008463162e+03 1.360839519e+02 4.361404018e+02 7.875608928e+02 -1.295858314e+03 1.302781988e+03 7.340000000e-05 6.100000000e-05 -1.689373297e-01 1.210000000e-04 1.070000000e-04 -1.157024793e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.500000000e+00 2.311907326e+03 2.343995397e+03 1.387948011e-02 3.142744010e+03 3.155405015e+03 4.028646716e-03 2.064639296e+03 2.084867734e+03 9.797564957e-03 2.680260782e+03 2.696780942e+03 6.163638888e-03 3.143595377e+03 3.156439798e+03 2.667855307e+03 2.683830669e+03 3.098241003e+03 3.111330660e+03 3.093854088e+03 3.106717572e+03 3.066760624e+03 3.079772151e+03 2.103475334e+03 3.087542206e+03 2.637554978e+03 2.013837856e+03 3.088496561e+03 2.626041701e+03 3.047373952e+03 3.042965820e+03 3.016174411e+03 1.360720199e+02 4.361633788e+02 7.875468308e+02 -1.293219718e+03 1.300182346e+03 7.350000000e-05 6.110000000e-05 -1.687074830e-01 1.190000000e-04 1.060000000e-04 -1.092436975e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.510000000e+00 2.312385930e+03 2.344541928e+03 1.390598274e-02 3.150318433e+03 3.162966329e+03 4.014799434e-03 2.069565660e+03 2.089848063e+03 9.800318484e-03 2.686406112e+03 2.702897595e+03 6.138864722e-03 3.151167562e+03 3.163998802e+03 2.674077108e+03 2.690027273e+03 3.105960272e+03 3.119038849e+03 3.101592505e+03 3.114444962e+03 3.074442817e+03 3.087441771e+03 2.103233112e+03 3.095131210e+03 2.643775991e+03 2.018874884e+03 3.096083184e+03 2.632336000e+03 3.055128192e+03 3.050740848e+03 3.023897702e+03 1.360600775e+02 4.361862675e+02 7.875321310e+02 -1.290563977e+03 1.297566212e+03 7.320000000e-05 6.090000000e-05 -1.680327869e-01 1.170000000e-04 1.040000000e-04 -1.111111111e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.520000000e+00 2.312861863e+03 2.345087631e+03 1.393328715e-02 3.157905806e+03 3.170540594e+03 4.001002188e-03 2.074498805e+03 2.094835764e+03 9.803312136e-03 2.692563333e+03 2.709025966e+03 6.114112025e-03 3.158752704e+03 3.171570763e+03 2.680310271e+03 2.696235043e+03 3.113692106e+03 3.126759607e+03 3.109343452e+03 3.122184879e+03 3.082137439e+03 3.095123819e+03 2.102991081e+03 3.102732701e+03 2.650008765e+03 2.023920727e+03 3.103682303e+03 2.638641532e+03 3.062894493e+03 3.058527889e+03 3.031632904e+03 1.360481250e+02 4.362090664e+02 7.875167812e+02 -1.287891195e+03 1.294933702e+03 7.330000000e-05 6.060000000e-05 -1.732605730e-01 1.150000000e-04 1.020000000e-04 -1.130434783e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.530000000e+00 2.313335256e+03 2.345632508e+03 1.396133662e-02 3.165506062e+03 3.178127743e+03 3.987255546e-03 2.079438719e+03 2.099830869e+03 9.806564455e-03 2.698732413e+03 2.715166029e+03 6.089383053e-03 3.166350734e+03 3.179155614e+03 2.686554769e+03 2.702453956e+03 3.121436436e+03 3.134492868e+03 3.117106860e+03 3.129937256e+03 3.089844421e+03 3.102818230e+03 2.102749243e+03 3.110346609e+03 2.656253258e+03 2.028975400e+03 3.111293847e+03 2.644958257e+03 3.070672786e+03 3.066326871e+03 3.039379949e+03 1.360361625e+02 4.362317737e+02 7.875007644e+02 -1.285201161e+03 1.292284624e+03 7.300000000e-05 6.070000000e-05 -1.684931507e-01 1.130000000e-04 9.990000000e-05 -1.159292035e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.540000000e+00 2.313806217e+03 2.346176561e+03 1.399008410e-02 3.173119112e+03 3.185727691e+03 3.973560080e-03 2.084385326e+03 2.104833346e+03 9.810095629e-03 2.704913286e+03 2.721317720e+03 6.064680147e-03 3.173961564e+03 3.186753270e+03 2.692810534e+03 2.708683951e+03 3.129193176e+03 3.142238547e+03 3.124882642e+03 3.137702008e+03 3.097563679e+03 3.110524919e+03 2.102507602e+03 3.117972846e+03 2.662509395e+03 2.034038849e+03 3.118917728e+03 2.651286103e+03 3.078462983e+03 3.074137706e+03 3.047138748e+03 1.360241903e+02 4.362543878e+02 7.874840644e+02 -1.282493752e+03 1.289618870e+03 7.310000000e-05 6.040000000e-05 -1.737346101e-01 1.110000000e-04 9.790000000e-05 -1.180180180e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.550000000e+00 2.314274836e+03 2.346719788e+03 1.401948958e-02 3.180744870e+03 3.193340354e+03 3.959916339e-03 2.089338548e+03 2.109843165e+03 9.813927501e-03 2.711105884e+03 2.727480978e+03 6.040005601e-03 3.181585110e+03 3.194363647e+03 2.699077504e+03 2.714924972e+03 3.136962240e+03 3.149996560e+03 3.132670712e+03 3.145479053e+03 3.105295125e+03 3.118243805e+03 2.102266162e+03 3.125611326e+03 2.668777099e+03 2.039111020e+03 3.126553859e+03 2.657624996e+03 3.086264995e+03 3.081960309e+03 3.054909215e+03 1.360122085e+02 4.362769069e+02 7.874666644e+02 -1.279768846e+03 1.286936336e+03 7.280000000e-05 6.050000000e-05 -1.689560440e-01 1.080000000e-04 9.640000000e-05 -1.074074074e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.560000000e+00 2.314741190e+03 2.347262196e+03 1.404952137e-02 3.188383252e+03 3.200965648e+03 3.946324852e-03 2.094298305e+03 2.114860301e+03 9.818083767e-03 2.717310138e+03 2.733655741e+03 6.015361648e-03 3.189221284e+03 3.201986661e+03 2.705355613e+03 2.721176957e+03 3.144743541e+03 3.157766824e+03 3.140470984e+03 3.153268307e+03 3.113038676e+03 3.125974804e+03 2.102024925e+03 3.133261961e+03 2.675056293e+03 2.044191861e+03 3.134202153e+03 2.663974863e+03 3.094078738e+03 3.089794591e+03 3.062691264e+03 1.360002171e+02 4.362993296e+02 7.874485471e+02 -1.277026317e+03 1.284236914e+03 7.290000000e-05 6.030000000e-05 -1.728395062e-01 1.070000000e-04 9.440000000e-05 -1.177570093e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.570000000e+00 2.315205347e+03 2.347803780e+03 1.408014771e-02 3.196034171e+03 3.208603489e+03 3.932786129e-03 2.099264517e+03 2.119884732e+03 9.822590198e-03 2.723525982e+03 2.739841946e+03 5.990750479e-03 3.196870002e+03 3.209622230e+03 2.711644798e+03 2.727439849e+03 3.152536995e+03 3.165549257e+03 3.148283373e+03 3.161069686e+03 3.120794247e+03 3.133717835e+03 2.101783897e+03 3.140924666e+03 2.681346902e+03 2.049281319e+03 3.141862526e+03 2.670335633e+03 3.101904126e+03 3.097640469e+03 3.070484811e+03 1.359882166e+02 4.363216536e+02 7.874296948e+02 -1.274266040e+03 1.281520498e+03 7.260000000e-05 6.040000000e-05 -1.680440771e-01 1.040000000e-04 9.270000000e-05 -1.086538462e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.580000000e+00 2.315667366e+03 2.348344544e+03 1.411134357e-02 3.203697542e+03 3.216253796e+03 3.919300659e-03 2.104237100e+03 2.124916437e+03 9.827474903e-03 2.729753348e+03 2.746039532e+03 5.966174226e-03 3.204531180e+03 3.217270270e+03 2.717944994e+03 2.733713590e+03 3.160342517e+03 3.173343775e+03 3.156107796e+03 3.168883109e+03 3.128561755e+03 3.141472816e+03 2.101543081e+03 3.148599356e+03 2.687648852e+03 2.054379340e+03 3.149534890e+03 2.676707232e+03 3.109741073e+03 3.105497856e+03 3.078289770e+03 1.359762069e+02 4.363438776e+02 7.874100888e+02 -1.271487888e+03 1.278786977e+03 7.270000000e-05 6.020000000e-05 -1.719394773e-01 1.030000000e-04 9.100000000e-05 -1.165048544e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.590000000e+00 2.316127301e+03 2.348879027e+03 1.414072826e-02 3.211373283e+03 3.223916486e+03 3.905868909e-03 2.109215971e+03 2.129955404e+03 9.832768626e-03 2.735992171e+03 2.752248437e+03 5.941634973e-03 3.212204732e+03 3.224930699e+03 2.724256137e+03 2.739998120e+03 3.168160024e+03 3.181150297e+03 3.163944167e+03 3.176708494e+03 3.136341115e+03 3.149239667e+03 2.101302481e+03 3.156285946e+03 2.693962067e+03 2.059485871e+03 3.157219163e+03 2.683089590e+03 3.117589495e+03 3.113366669e+03 3.086106059e+03 1.359641882e+02 4.363659996e+02 7.873897102e+02 -1.268691730e+03 1.276036243e+03 7.240000000e-05 6.030000000e-05 -1.671270718e-01 1.010000000e-04 8.930000000e-05 -1.158415842e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.600000000e+00 2.316585197e+03 2.349435407e+03 1.418044511e-02 3.219061309e+03 3.231591477e+03 3.892491330e-03 2.114201043e+03 2.135001621e+03 9.838505098e-03 2.742242382e+03 2.758468600e+03 5.917134753e-03 3.219890576e+03 3.232603436e+03 2.730578164e+03 2.746293382e+03 3.175989432e+03 3.188968742e+03 3.171792403e+03 3.184545760e+03 3.144132247e+03 3.157018307e+03 2.101062099e+03 3.163984352e+03 2.700286473e+03 2.064600861e+03 3.164915259e+03 2.689482636e+03 3.125449308e+03 3.121246824e+03 3.093933593e+03 1.359521608e+02 4.363880179e+02 7.873685394e+02 -1.265877435e+03 1.273268185e+03 7.250000000e-05 6.000000000e-05 -1.724137931e-01 9.890000000e-05 8.750000000e-05 -1.152679474e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.610000000e+00 2.317041100e+03 2.349983423e+03 1.421740957e-02 3.226761538e+03 3.239278689e+03 3.879168352e-03 2.119192227e+03 2.140055084e+03 9.844721445e-03 2.748503918e+03 2.764699960e+03 5.892675554e-03 3.227588630e+03 3.240288400e+03 2.736911013e+03 2.752599317e+03 3.183830659e+03 3.196799030e+03 3.179652422e+03 3.192394826e+03 3.151935067e+03 3.164808657e+03 2.100821941e+03 3.171694491e+03 2.706621997e+03 2.069724258e+03 3.172623096e+03 2.695886299e+03 3.133320430e+03 3.129138237e+03 3.101772291e+03 1.359401247e+02 4.364099303e+02 7.873465557e+02 -1.263044872e+03 1.270482690e+03 7.230000000e-05 6.010000000e-05 -1.687413555e-01 9.680000000e-05 8.610000000e-05 -1.105371901e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.620000000e+00 2.317495048e+03 2.350528315e+03 1.425386724e-02 3.234473887e+03 3.246978041e+03 3.865900388e-03 2.124189432e+03 2.145115797e+03 9.851458678e-03 2.754776711e+03 2.770942455e+03 5.868259311e-03 3.235298810e+03 3.247985510e+03 2.743254619e+03 2.758915869e+03 3.191683622e+03 3.204641080e+03 3.187524142e+03 3.200255613e+03 3.159749495e+03 3.172610636e+03 2.100582009e+03 3.179416281e+03 2.712968565e+03 2.074856010e+03 3.180342592e+03 2.702300510e+03 3.141202779e+03 3.137040827e+03 3.109622070e+03 1.359280802e+02 4.364317352e+02 7.873237382e+02 -1.260193905e+03 1.267679647e+03 7.240000000e-05 5.990000000e-05 -1.726519337e-01 9.530000000e-05 8.430000000e-05 -1.154249738e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.630000000e+00 2.317947077e+03 2.351071133e+03 1.429025562e-02 3.242198275e+03 3.254689453e+03 3.852687830e-03 2.129192565e+03 2.150183768e+03 9.858762259e-03 2.761060696e+03 2.777196025e+03 5.843887911e-03 3.243021035e+03 3.255694687e+03 2.749608921e+03 2.765242979e+03 3.199548240e+03 3.212494812e+03 3.195407482e+03 3.208128040e+03 3.167575450e+03 3.180424168e+03 2.100342307e+03 3.187149639e+03 2.719326105e+03 2.079996065e+03 3.188073663e+03 2.708725198e+03 3.149096271e+03 3.144954513e+03 3.117482850e+03 1.359160273e+02 4.364534306e+02 7.873000651e+02 -1.257324397e+03 1.264858939e+03 7.250000000e-05 5.970000000e-05 -1.765517241e-01 9.350000000e-05 8.250000000e-05 -1.176470588e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.640000000e+00 2.318397219e+03 2.351612286e+03 1.432673674e-02 3.249934620e+03 3.262412845e+03 3.839531054e-03 2.134201528e+03 2.155259017e+03 9.866682786e-03 2.767355807e+03 2.783460609e+03 5.819563200e-03 3.250755223e+03 3.263415850e+03 2.755973856e+03 2.771580589e+03 3.207424432e+03 3.220360149e+03 3.203302359e+03 3.216012029e+03 3.175412850e+03 3.188249171e+03 2.100102837e+03 3.194894484e+03 2.725694544e+03 2.085144373e+03 3.195816229e+03 2.715160294e+03 3.157000827e+03 3.152879212e+03 3.125354550e+03 1.359039663e+02 4.364750145e+02 7.872755137e+02 -1.254436209e+03 1.262020453e+03 7.220000000e-05 5.980000000e-05 -1.717451524e-01 9.160000000e-05 8.120000000e-05 -1.135371179e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.650000000e+00 2.318845512e+03 2.352151997e+03 1.436339098e-02 3.257682846e+03 3.270148142e+03 3.826430423e-03 2.139216220e+03 2.160341572e+03 9.875276804e-03 2.773661982e+03 2.789736149e+03 5.795286985e-03 3.258501298e+03 3.271148924e+03 2.762349364e+03 2.777928646e+03 3.215312121e+03 3.228237013e+03 3.211208698e+03 3.223907505e+03 3.183261621e+03 3.196085575e+03 2.099863610e+03 3.202650738e+03 2.732073812e+03 2.090300882e+03 3.203570213e+03 2.721605732e+03 3.164916370e+03 3.160814848e+03 3.133237095e+03 1.358918973e+02 4.364964822e+02 7.872500599e+02 -1.251529217e+03 1.259164087e+03 7.240000000e-05 5.950000000e-05 -1.781767956e-01 8.990000000e-05 7.950000000e-05 -1.156840934e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.660000000e+00 2.319291974e+03 2.352690366e+03 1.440025329e-02 3.265442864e+03 3.277895259e+03 3.813386266e-03 2.144236537e+03 2.165431474e+03 9.884607803e-03 2.779979151e+03 2.796022580e+03 5.771060994e-03 3.266259172e+03 3.278893824e+03 2.768735379e+03 2.784287086e+03 3.223211221e+03 3.236125322e+03 3.219126411e+03 3.231814383e+03 3.191121674e+03 3.203933291e+03 2.099624618e+03 3.210418316e+03 2.738463833e+03 2.095465544e+03 3.211335528e+03 2.728061439e+03 3.172842813e+03 3.168761336e+03 3.141130394e+03 1.358798205e+02 4.365178370e+02 7.872236810e+02 -1.248603247e+03 1.256289694e+03 7.210000000e-05 5.960000000e-05 -1.733703190e-01 8.820000000e-05 7.810000000e-05 -1.145124717e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.670000000e+00 2.319736635e+03 2.353227497e+03 1.443735511e-02 3.273214600e+03 3.285654121e+03 3.800398912e-03 2.149262371e+03 2.170528779e+03 9.894747396e-03 2.786307253e+03 2.802319846e+03 5.746886930e-03 3.274028770e+03 3.286650476e+03 2.775131843e+03 2.790655858e+03 3.231121656e+03 3.244025001e+03 3.227055424e+03 3.239732588e+03 3.198992939e+03 3.211792252e+03 2.099385868e+03 3.218197140e+03 2.744864541e+03 2.100638307e+03 3.219112096e+03 2.734527351e+03 3.180780080e+03 3.176718599e+03 3.149034380e+03 1.358677360e+02 4.365390744e+02 7.871963511e+02 -1.245658171e+03 1.253397169e+03 7.220000000e-05 5.940000000e-05 -1.772853186e-01 8.660000000e-05 7.640000000e-05 -1.177829099e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.680000000e+00 2.320179523e+03 2.353763526e+03 1.447474329e-02 3.280997974e+03 3.293424651e+03 3.787468668e-03 2.154293607e+03 2.175633559e+03 9.905776788e-03 2.792646224e+03 2.808627886e+03 5.722766466e-03 3.281810013e+03 3.294418802e+03 2.781538693e+03 2.797034904e+03 3.239043347e+03 3.251935972e+03 3.234995656e+03 3.247662046e+03 3.206875336e+03 3.219662378e+03 2.099147366e+03 3.225987133e+03 2.751275864e+03 2.105819122e+03 3.226899841e+03 2.741003400e+03 3.188728094e+03 3.184686559e+03 3.156948970e+03 1.358556440e+02 4.365601918e+02 7.871680440e+02 -1.242693842e+03 1.250486395e+03 7.190000000e-05 5.950000000e-05 -1.724617524e-01 8.480000000e-05 7.520000000e-05 -1.132075472e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.690000000e+00 2.320620661e+03 2.354299841e+03 1.451300536e-02 3.288792908e+03 3.301206772e+03 3.774595824e-03 2.159330126e+03 2.180745905e+03 9.917788579e-03 2.798995999e+03 2.814946641e+03 5.698701216e-03 3.289602822e+03 3.302198725e+03 2.787955870e+03 2.803424167e+03 3.246976216e+03 3.259858161e+03 3.242947031e+03 3.255602678e+03 3.214768786e+03 3.227543595e+03 2.098909113e+03 3.233788215e+03 2.757697732e+03 2.111007939e+03 3.234698683e+03 2.747489520e+03 3.196686776e+03 3.192665138e+03 3.164874089e+03 1.358435446e+02 4.365811875e+02 7.871387329e+02 -1.239710111e+03 1.247557249e+03 7.210000000e-05 5.930000000e-05 -1.775312067e-01 8.320000000e-05 7.370000000e-05 -1.141826923e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.700000000e+00 2.321060070e+03 2.354878267e+03 1.457015155e-02 3.296599324e+03 3.309000407e+03 3.761780652e-03 2.164371800e+03 2.185865936e+03 9.930889012e-03 2.805356515e+03 2.821276052e+03 5.674692755e-03 3.297407118e+03 3.309990168e+03 2.794383312e+03 2.809823591e+03 3.254920186e+03 3.267791490e+03 3.250909471e+03 3.263554409e+03 3.222673213e+03 3.235435828e+03 2.098671112e+03 3.241600308e+03 2.764130075e+03 2.116204709e+03 3.242508544e+03 2.753985643e+03 3.204656049e+03 3.200654259e+03 3.172809659e+03 1.358314379e+02 4.366020592e+02 7.871083898e+02 -1.236706827e+03 1.244609609e+03 7.180000000e-05 5.940000000e-05 -1.727019499e-01 8.170000000e-05 7.230000000e-05 -1.150550796e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.710000000e+00 2.321497771e+03 2.355425751e+03 1.461469419e-02 3.304417132e+03 3.316805469e+03 3.749023429e-03 2.169418454e+03 2.190993756e+03 9.945200773e-03 2.811727683e+03 2.827616033e+03 5.650742716e-03 3.305222814e+03 3.317793045e+03 2.800820933e+03 2.816233095e+03 3.262875170e+03 3.275735875e+03 3.258882886e+03 3.271517153e+03 3.230588529e+03 3.243338989e+03 2.098433369e+03 3.249423325e+03 2.770572798e+03 2.121409337e+03 3.250329336e+03 2.760491678e+03 3.212635828e+03 3.208653836e+03 3.180755593e+03 1.358193243e+02 4.366228094e+02 7.870769868e+02 -1.233683912e+03 1.241643427e+03 7.190000000e-05 5.910000000e-05 -1.780250348e-01 8.020000000e-05 7.080000000e-05 -1.172069825e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.720000000e+00 2.321933788e+03 2.355965779e+03 1.465674495e-02 3.312246279e+03 3.324621906e+03 3.736324367e-03 2.174470026e+03 2.196129632e+03 9.960866638e-03 2.818109489e+03 2.833966575e+03 5.626852397e-03 3.313049855e+03 3.325607303e+03 2.807268723e+03 2.822652673e+03 3.270841110e+03 3.283691259e+03 3.266867224e+03 3.279490856e+03 3.238514682e+03 3.251253028e+03 2.098195885e+03 3.257257212e+03 2.777025882e+03 2.126621861e+03 3.258161005e+03 2.767007609e+03 3.220626054e+03 3.216663812e+03 3.188711838e+03 1.358072037e+02 4.366434259e+02 7.870444914e+02 -1.230641070e+03 1.238658439e+03 7.200000000e-05 5.920000000e-05 -1.777777778e-01 7.870000000e-05 6.950000000e-05 -1.168996188e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.730000000e+00 2.322368136e+03 2.356500959e+03 1.469742154e-02 3.320086677e+03 3.332449630e+03 3.723683705e-03 2.179526325e+03 2.201273756e+03 9.978054012e-03 2.824501846e+03 2.840327596e+03 5.603023333e-03 3.320888152e+03 3.333432854e+03 2.813726598e+03 2.829082244e+03 3.278817921e+03 3.291657558e+03 3.274862396e+03 3.287475434e+03 3.246451583e+03 3.259177859e+03 2.097958660e+03 3.265101879e+03 2.783489235e+03 2.131842193e+03 3.266003463e+03 2.773533347e+03 3.228626643e+03 3.224684102e+03 3.196678308e+03 1.357950763e+02 4.366639123e+02 7.870108735e+02 -1.227578204e+03 1.235654582e+03 7.170000000e-05 5.900000000e-05 -1.771269177e-01 7.710000000e-05 6.820000000e-05 -1.154345006e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.740000000e+00 2.322800838e+03 2.357032378e+03 1.473718276e-02 3.327938252e+03 3.340288570e+03 3.711101659e-03 2.184587184e+03 2.206426417e+03 9.996960947e-03 2.830904693e+03 2.846699037e+03 5.579256944e-03 3.328737633e+03 3.341269627e+03 2.820194499e+03 2.835521755e+03 3.286805529e+03 3.299634702e+03 3.282868330e+03 3.295470814e+03 3.254399161e+03 3.267113411e+03 2.097721702e+03 3.272957256e+03 2.789962790e+03 2.137070282e+03 3.273856638e+03 2.780068829e+03 3.236637521e+03 3.232714634e+03 3.204654929e+03 1.357829423e+02 4.366842647e+02 7.869761002e+02 -1.224495165e+03 1.232631737e+03 7.190000000e-05 5.870000000e-05 -1.835883171e-01 7.570000000e-05 6.680000000e-05 -1.175693527e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.750000000e+00 2.323231909e+03 2.357560608e+03 1.477626852e-02 3.335800928e+03 3.348138650e+03 3.698578428e-03 2.189652425e+03 2.211587978e+03 1.001782408e-02 2.837317967e+03 2.853080841e+03 5.555554596e-03 3.336598222e+03 3.349117546e+03 2.826672367e+03 2.841971149e+03 3.294803859e+03 3.307622615e+03 3.290884950e+03 3.303476923e+03 3.262357340e+03 3.275059611e+03 2.097485013e+03 3.280823264e+03 2.796446480e+03 2.142306083e+03 3.281720452e+03 2.786613989e+03 3.244658615e+03 3.240755332e+03 3.212641629e+03 1.357708018e+02 4.367044813e+02 7.869401379e+02 -1.221391786e+03 1.229589774e+03 7.160000000e-05 5.880000000e-05 -1.787709497e-01 7.410000000e-05 6.560000000e-05 -1.147098516e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.760000000e+00 2.323661368e+03 2.358086012e+03 1.481482834e-02 3.343674630e+03 3.355999797e+03 3.686114194e-03 2.194721851e+03 2.216758898e+03 1.004092924e-02 2.843741606e+03 2.859472950e+03 5.531917618e-03 3.344469842e+03 3.356976540e+03 2.833160142e+03 2.848430374e+03 3.302812837e+03 3.315621225e+03 3.298912181e+03 3.311493687e+03 3.270326047e+03 3.283016387e+03 2.097248595e+03 3.288699832e+03 2.802940237e+03 2.147549547e+03 3.289594833e+03 2.793168765e+03 3.252689850e+03 3.248806124e+03 3.220638334e+03 1.357586549e+02 4.367245595e+02 7.869029513e+02 -1.218267902e+03 1.226528565e+03 7.170000000e-05 5.860000000e-05 -1.827057183e-01 7.280000000e-05 6.420000000e-05 -1.181318681e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.770000000e+00 2.324089203e+03 2.358608824e+03 1.485296695e-02 3.351559269e+03 3.363871923e+03 3.673709099e-03 2.199795234e+03 2.221939750e+03 1.006662604e-02 2.850175536e+03 2.865875293e+03 5.508347241e-03 3.352352405e+03 3.364846517e+03 2.839657754e+03 2.854899359e+03 3.310832373e+03 3.323630444e+03 3.306949935e+03 3.319521019e+03 3.278305193e+03 3.290983652e+03 2.097012426e+03 3.296586869e+03 2.809443982e+03 2.152800619e+03 3.297479691e+03 2.799733080e+03 3.260731139e+03 3.256866921e+03 3.228644957e+03 1.357465022e+02 4.367445038e+02 7.868645078e+02 -1.215123307e+03 1.223447942e+03 7.140000000e-05 5.870000000e-05 -1.778711485e-01 7.140000000e-05 6.300000000e-05 -1.176470588e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.780000000e+00 2.324515482e+03 2.359129277e+03 1.489075663e-02 3.359454800e+03 3.371754985e+03 3.661363356e-03 2.204872349e+03 2.227131302e+03 1.009534772e-02 2.856619721e+03 2.872287837e+03 5.484844835e-03 3.360245868e+03 3.372727438e+03 2.846165169e+03 2.861378078e+03 3.318862424e+03 3.331650230e+03 3.314998168e+03 3.327558877e+03 3.286294736e+03 3.298961364e+03 2.096776556e+03 3.304484332e+03 2.815957675e+03 2.158059268e+03 3.305374983e+03 2.806306895e+03 3.268782439e+03 3.264937680e+03 3.236661456e+03 1.357343431e+02 4.367642985e+02 7.868247618e+02 -1.211957903e+03 1.220347844e+03 7.150000000e-05 5.850000000e-05 -1.818181818e-01 7.010000000e-05 6.170000000e-05 -1.198288160e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.790000000e+00 2.324940192e+03 2.359648439e+03 1.492866234e-02 3.367361103e+03 3.379648864e+03 3.649077132e-03 2.209952766e+03 2.232334372e+03 1.012763976e-02 2.863074010e+03 2.878710436e+03 5.461411864e-03 3.368150109e+03 3.380619182e+03 2.852682240e+03 2.867866386e+03 3.326902870e+03 3.339680464e+03 3.323056759e+03 3.335607142e+03 3.294294555e+03 3.306949404e+03 2.096540971e+03 3.312392103e+03 2.822481157e+03 2.163325282e+03 3.313280590e+03 2.812890058e+03 3.276843630e+03 3.273018283e+03 3.244687710e+03 1.357221783e+02 4.367839475e+02 7.867836828e+02 -1.208771765e+03 1.217228382e+03 7.160000000e-05 5.850000000e-05 -1.829608939e-01 6.880000000e-05 6.060000000e-05 -1.191860465e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.800000000e+00 2.325363356e+03 2.360194968e+03 1.497899753e-02 3.375278182e+03 3.387553564e+03 3.636850444e-03 2.215036496e+03 2.237550580e+03 1.016420417e-02 2.869538518e+03 2.885143208e+03 5.438048829e-03 3.376065131e+03 3.388521753e+03 2.859209083e+03 2.874364404e+03 3.334953715e+03 3.347721152e+03 3.331125714e+03 3.343665820e+03 3.302304657e+03 3.314947782e+03 2.096305664e+03 3.320310182e+03 2.829014544e+03 2.168598968e+03 3.321196513e+03 2.819482686e+03 3.284914717e+03 3.281108734e+03 3.252723727e+03 1.357100075e+02 4.368034471e+02 7.867412172e+02 -1.205564088e+03 1.214088808e+03 7.130000000e-05 5.830000000e-05 -1.823281907e-01 6.740000000e-05 5.930000000e-05 -1.201780415e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.810000000e+00 2.325784984e+03 2.360702457e+03 1.501319896e-02 3.383205922e+03 3.395468972e+03 3.624683473e-03 2.220122987e+03 2.242781471e+03 1.020595889e-02 2.876013085e+03 2.891585998e+03 5.414757256e-03 3.383990820e+03 3.396435038e+03 2.865745544e+03 2.880871979e+03 3.343014845e+03 3.355772180e+03 3.339204917e+03 3.351734798e+03 3.310324927e+03 3.322956382e+03 2.096070642e+03 3.328238458e+03 2.835557669e+03 2.173880083e+03 3.329122640e+03 2.826084616e+03 3.292995587e+03 3.289208919e+03 3.260769394e+03 1.356978310e+02 4.368227952e+02 7.866973288e+02 -1.202335044e+03 1.210929331e+03 7.140000000e-05 5.840000000e-05 -1.820728291e-01 6.620000000e-05 5.840000000e-05 -1.178247734e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.820000000e+00 2.326205090e+03 2.361208885e+03 1.504759635e-02 3.391144250e+03 3.403395018e+03 3.612576327e-03 2.225211800e+03 2.248029431e+03 1.025413900e-02 2.882497653e+03 2.898038749e+03 5.391538258e-03 3.391927105e+03 3.404358967e+03 2.872291565e+03 2.887389060e+03 3.351086189e+03 3.363833480e+03 3.347294299e+03 3.359814006e+03 3.318355295e+03 3.330975137e+03 2.095835907e+03 3.336176859e+03 2.842110470e+03 2.179168579e+03 3.337058900e+03 2.832695787e+03 3.301086170e+03 3.297318769e+03 3.268824640e+03 1.356856491e+02 4.368419893e+02 7.866519726e+02 -1.199084453e+03 1.207749817e+03 7.110000000e-05 5.810000000e-05 -1.828410689e-01 6.480000000e-05 5.710000000e-05 -1.188271605e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.830000000e+00 2.326623687e+03 2.361714248e+03 1.508218138e-02 3.399093097e+03 3.411331631e+03 3.600529094e-03 2.230302403e+03 2.253297839e+03 1.031045622e-02 2.888992160e+03 2.904501405e+03 5.368392900e-03 3.399873914e+03 3.412293469e+03 2.878847089e+03 2.893915592e+03 3.359167676e+03 3.371904981e+03 3.355393788e+03 3.367903374e+03 3.326395691e+03 3.339003977e+03 2.095601464e+03 3.344125315e+03 2.848672882e+03 2.184464412e+03 3.345005222e+03 2.839316139e+03 3.309186398e+03 3.305438216e+03 3.276889399e+03 1.356734618e+02 4.368610256e+02 7.866051022e+02 -1.195812133e+03 1.204550131e+03 7.120000000e-05 5.820000000e-05 -1.825842697e-01 6.360000000e-05 5.610000000e-05 -1.179245283e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.840000000e+00 2.327039841e+03 2.362211025e+03 1.511413073e-02 3.407051815e+03 3.419278159e+03 3.588540886e-03 2.235394329e+03 2.258072366e+03 1.014498305e-02 2.895496302e+03 2.910973654e+03 5.345319165e-03 3.407830600e+03 3.420237894e+03 2.885411810e+03 2.900451261e+03 3.367258680e+03 3.379986053e+03 3.363502756e+03 3.376002272e+03 3.334445510e+03 3.347042293e+03 2.095366362e+03 3.352083194e+03 2.855244624e+03 2.189767838e+03 3.352960976e+03 2.845945390e+03 3.317295657e+03 3.313566647e+03 3.284963079e+03 1.356612728e+02 4.368803761e+02 7.865567710e+02 -1.192514728e+03 1.201327050e+03 7.090000000e-05 5.800000000e-05 -1.819464034e-01 6.220000000e-05 5.490000000e-05 -1.173633441e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.850000000e+00 2.327455454e+03 2.362712219e+03 1.514820192e-02 3.415021485e+03 3.427235698e+03 3.576613708e-03 2.240486330e+03 2.263224064e+03 1.014857050e-02 2.902010515e+03 2.917455955e+03 5.322324154e-03 3.415798245e+03 3.428193334e+03 2.891986173e+03 2.906996540e+03 3.375360243e+03 3.388077749e+03 3.371622249e+03 3.384111755e+03 3.342505752e+03 3.355091099e+03 2.095132503e+03 3.360051552e+03 2.861826070e+03 2.195078217e+03 3.360927214e+03 2.852583925e+03 3.325414965e+03 3.321705079e+03 3.293046654e+03 1.356490752e+02 4.368990916e+02 7.865067223e+02 -1.189198335e+03 1.198086564e+03 7.110000000e-05 5.810000000e-05 -1.828410689e-01 6.110000000e-05 5.390000000e-05 -1.178396072e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.860000000e+00 2.327869601e+03 2.363212053e+03 1.518231614e-02 3.423001481e+03 3.435203614e+03 3.564746639e-03 2.245577485e+03 2.268375377e+03 1.015235177e-02 2.908534517e+03 2.923948021e+03 5.299405723e-03 3.423776222e+03 3.436159158e+03 2.898569899e+03 2.913551139e+03 3.383471759e+03 3.396179460e+03 3.379751659e+03 3.392231212e+03 3.350575834e+03 3.363149804e+03 2.094898943e+03 3.368029774e+03 2.868416966e+03 2.200395844e+03 3.368903325e+03 2.859231490e+03 3.333543729e+03 3.329852920e+03 3.301139555e+03 1.356368727e+02 4.369176404e+02 7.864550052e+02 -1.185859586e+03 1.194825439e+03 7.120000000e-05 5.790000000e-05 -1.867977528e-01 6.000000000e-05 5.270000000e-05 -1.216666667e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.870000000e+00 2.328282287e+03 2.363710510e+03 1.521646367e-02 3.430991704e+03 3.443181811e+03 3.552939751e-03 2.250666069e+03 2.273525547e+03 1.015676118e-02 2.915068206e+03 2.930449753e+03 5.276564944e-03 3.431764432e+03 3.444135269e+03 2.905162887e+03 2.920114963e+03 3.391593129e+03 3.404291089e+03 3.387890888e+03 3.400360546e+03 3.358655657e+03 3.371218315e+03 2.094665683e+03 3.376017764e+03 2.875017205e+03 2.205720600e+03 3.376889212e+03 2.865887979e+03 3.341681853e+03 3.338010074e+03 3.309241687e+03 1.356246653e+02 4.369360192e+02 7.864015658e+02 -1.182498363e+03 1.191543614e+03 7.090000000e-05 5.800000000e-05 -1.819464034e-01 5.870000000e-05 5.180000000e-05 -1.175468484e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.880000000e+00 2.328693528e+03 2.364207579e+03 1.525063306e-02 3.438992098e+03 3.451170233e+03 3.541193070e-03 2.255749556e+03 2.278673180e+03 1.016230911e-02 2.921611542e+03 2.936961113e+03 5.253802675e-03 3.439762820e+03 3.452121611e+03 2.911765100e+03 2.926687976e+03 3.399724300e+03 3.412412581e+03 3.396039880e+03 3.408499703e+03 3.366745168e+03 3.379296575e+03 2.094432728e+03 3.384015468e+03 2.881626743e+03 2.211052469e+03 3.384884819e+03 2.872553352e+03 3.349829283e+03 3.346176487e+03 3.317352995e+03 1.356124532e+02 4.369542249e+02 7.863463458e+02 -1.179114441e+03 1.188240925e+03 7.100000000e-05 5.770000000e-05 -1.873239437e-01 5.760000000e-05 5.070000000e-05 -1.197916667e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.890000000e+00 2.329103336e+03 2.364703246e+03 1.528481347e-02 3.447002596e+03 3.459168815e+03 3.529506623e-03 2.260823484e+03 2.283816702e+03 1.017028467e-02 2.928164467e+03 2.943482046e+03 5.231119794e-03 3.447771317e+03 3.460118119e+03 2.918376482e+03 2.933270128e+03 3.407865203e+03 3.420543870e+03 3.404198570e+03 3.416648617e+03 3.374844299e+03 3.387384521e+03 2.094200080e+03 3.392022819e+03 2.888245518e+03 2.216391407e+03 3.392890081e+03 2.879227551e+03 3.357985955e+03 3.354352094e+03 3.325473414e+03 1.356002365e+02 4.369722537e+02 7.862892842e+02 -1.175707622e+03 1.184917233e+03 7.070000000e-05 5.780000000e-05 -1.824611033e-01 5.640000000e-05 4.970000000e-05 -1.187943262e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.900000000e+00 2.329511720e+03 2.365197492e+03 1.531899231e-02 3.455023130e+03 3.467177488e+03 3.517880423e-03 2.265878257e+03 2.288953992e+03 1.018401368e-02 2.934726923e+03 2.950012498e+03 5.208517144e-03 3.455789856e+03 3.468124725e+03 2.924996979e+03 2.939861366e+03 3.416015771e+03 3.428684889e+03 3.412366889e+03 3.424807221e+03 3.382952984e+03 3.395482086e+03 2.093967739e+03 3.400039749e+03 2.894873470e+03 2.221737371e+03 3.400904930e+03 2.885910518e+03 3.366151800e+03 3.362536828e+03 3.333602879e+03 1.355880155e+02 4.369901030e+02 7.862303180e+02 -1.172277692e+03 1.181572393e+03 7.080000000e-05 5.760000000e-05 -1.864406780e-01 5.540000000e-05 4.870000000e-05 -1.209386282e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.910000000e+00 2.329918694e+03 2.365690279e+03 1.535314730e-02 3.463053633e+03 3.475196188e+03 3.506314478e-03 2.270879421e+03 2.294080884e+03 1.021695055e-02 2.941298852e+03 2.956552415e+03 5.185995546e-03 3.463818371e+03 3.476141364e+03 2.931626536e+03 2.946461640e+03 3.424175940e+03 3.436835576e+03 3.420544772e+03 3.432975453e+03 3.391071158e+03 3.403589207e+03 2.093735712e+03 3.408066195e+03 2.901510539e+03 2.227090316e+03 3.408929301e+03 2.892602196e+03 3.374326756e+03 3.370730627e+03 3.341741327e+03 1.355757901e+02 4.370077680e+02 7.861693803e+02 -1.168824451e+03 1.178206272e+03 7.090000000e-05 5.770000000e-05 -1.861777151e-01 5.430000000e-05 4.780000000e-05 -1.197053407e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.920000000e+00 2.330324269e+03 2.366181252e+03 1.538712194e-02 3.471094039e+03 3.483224849e+03 3.494808784e-03 2.275851999e+03 2.299167024e+03 1.024452623e-02 2.947880199e+03 2.963101743e+03 5.163555785e-03 3.471856795e+03 3.484167970e+03 2.938265100e+03 2.953070898e+03 3.432345642e+03 3.444995864e+03 3.428732153e+03 3.441153245e+03 3.399198756e+03 3.411705819e+03 2.093503999e+03 3.416102089e+03 2.908156665e+03 2.232450200e+03 3.416963128e+03 2.899302528e+03 3.382510758e+03 3.378933424e+03 3.349888694e+03 1.355635605e+02 4.370252452e+02 7.861064018e+02 -1.165347683e+03 1.174818726e+03 7.060000000e-05 5.740000000e-05 -1.869688385e-01 5.320000000e-05 4.670000000e-05 -1.221804511e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.930000000e+00 2.330728455e+03 2.366671028e+03 1.542117575e-02 3.479144282e+03 3.491263405e+03 3.483363326e-03 2.281007075e+03 2.304262245e+03 1.019513255e-02 2.954470906e+03 2.969660428e+03 5.141198619e-03 3.479905062e+03 3.492204477e+03 2.944912616e+03 2.959689091e+03 3.440524814e+03 3.453165689e+03 3.436928969e+03 3.449340535e+03 3.407335713e+03 3.419831859e+03 2.093272603e+03 3.424147368e+03 2.914811788e+03 2.237816979e+03 3.425006348e+03 2.906011458e+03 3.390703743e+03 3.387145158e+03 3.358044916e+03 1.355513269e+02 4.370425308e+02 7.860413096e+02 -1.161847172e+03 1.171409615e+03 7.070000000e-05 5.750000000e-05 -1.867043847e-01 5.220000000e-05 4.590000000e-05 -1.206896552e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.940000000e+00 2.331131263e+03 2.367159481e+03 1.545525072e-02 3.487204296e+03 3.499311793e+03 3.471978081e-03 2.286168539e+03 2.309355393e+03 1.014223326e-02 2.961070917e+03 2.976228417e+03 5.118924774e-03 3.487963107e+03 3.500250822e+03 2.951569031e+03 2.966316166e+03 3.448713390e+03 3.461344988e+03 3.445135152e+03 3.457537259e+03 3.415481964e+03 3.427967263e+03 2.093041526e+03 3.432201968e+03 2.921475848e+03 2.243190610e+03 3.433058895e+03 2.912728929e+03 3.398905647e+03 3.395365764e+03 3.366209931e+03 1.355390894e+02 4.370596210e+02 7.859740273e+02 -1.158322697e+03 1.167978796e+03 7.040000000e-05 5.730000000e-05 -1.860795455e-01 5.110000000e-05 4.490000000e-05 -1.213307241e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.950000000e+00 2.331532704e+03 2.367646559e+03 1.548931986e-02 3.495274017e+03 3.507369948e+03 3.460653018e-03 2.291336380e+03 2.314441123e+03 1.008352303e-02 2.967680176e+03 2.982805655e+03 5.096734950e-03 3.496030864e+03 3.508306940e+03 2.958234292e+03 2.972952074e+03 3.456911305e+03 3.469533696e+03 3.453350640e+03 3.465743352e+03 3.423637447e+03 3.436111967e+03 2.092810771e+03 3.440265824e+03 2.928148787e+03 2.248571051e+03 3.441120706e+03 2.919454885e+03 3.407116407e+03 3.403595180e+03 3.374383676e+03 1.355268481e+02 4.370765118e+02 7.859044748e+02 -1.154774032e+03 1.164526126e+03 7.050000000e-05 5.740000000e-05 -1.858156028e-01 5.020000000e-05 4.410000000e-05 -1.215139442e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.960000000e+00 2.331932787e+03 2.368132212e+03 1.552335706e-02 3.503353380e+03 3.515437806e+03 3.449388094e-03 2.296510590e+03 2.319514086e+03 1.001671665e-02 2.974298626e+03 2.989392091e+03 5.074629821e-03 3.504108270e+03 3.516372767e+03 2.964908346e+03 2.979596765e+03 3.465118497e+03 3.477731751e+03 3.461575368e+03 3.473958753e+03 3.431802097e+03 3.444265911e+03 2.092580341e+03 3.448338873e+03 2.934830547e+03 2.253958258e+03 3.449191717e+03 2.926189271e+03 3.415335961e+03 3.411833345e+03 3.382566090e+03 1.355146031e+02 4.370931990e+02 7.858325680e+02 -1.151200951e+03 1.161051466e+03 7.060000000e-05 5.710000000e-05 -1.912181303e-01 4.920000000e-05 4.310000000e-05 -1.239837398e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.970000000e+00 2.332331523e+03 2.368616350e+03 1.555731984e-02 3.511442321e+03 3.523515303e+03 3.438183261e-03 2.301691157e+03 2.324565511e+03 9.938063822e-03 2.980926213e+03 2.995987671e+03 5.052610031e-03 3.512195259e+03 3.524448240e+03 2.971591139e+03 2.986250188e+03 3.473334901e+03 3.485939090e+03 3.469809273e+03 3.482183398e+03 3.439975853e+03 3.452429032e+03 2.092350236e+03 3.456421052e+03 2.941521069e+03 2.259352191e+03 3.457271866e+03 2.932932032e+03 3.423564247e+03 3.420080195e+03 3.390757112e+03 1.355023546e+02 4.371096781e+02 7.857582187e+02 -1.147603221e+03 1.157554674e+03 7.030000000e-05 5.720000000e-05 -1.863442390e-01 4.820000000e-05 4.230000000e-05 -1.224066390e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.980000000e+00 2.332728921e+03 2.369098759e+03 1.559111191e-02 3.519540776e+03 3.531602378e+03 3.427038459e-03 2.306878070e+03 2.329575560e+03 9.839050371e-03 2.987562881e+03 3.002592342e+03 5.030676199e-03 3.520291769e+03 3.532533296e+03 2.978282620e+03 2.992912294e+03 3.481560455e+03 3.494155651e+03 3.478052293e+03 3.490417226e+03 3.448158651e+03 3.460601269e+03 2.092120461e+03 3.464512300e+03 2.948220296e+03 2.264752806e+03 3.465361091e+03 2.939683112e+03 3.431801205e+03 3.428335672e+03 3.398956681e+03 1.354901026e+02 4.371259448e+02 7.856813341e+02 -1.143980607e+03 1.154035610e+03 7.040000000e-05 5.700000000e-05 -1.903409091e-01 4.730000000e-05 4.130000000e-05 -1.268498943e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
2.990000000e+00 2.333124993e+03 2.369578512e+03 1.562433166e-02 3.527648682e+03 3.539698967e+03 3.415953625e-03 2.312071317e+03 2.334462077e+03 9.684285899e-03 2.994208574e+03 3.009206053e+03 5.008828919e-03 3.528397736e+03 3.540627873e+03 2.984982737e+03 2.999583034e+03 3.489795097e+03 3.502381373e+03 3.486304365e+03 3.498660176e+03 3.456350430e+03 3.468782560e+03 2.091891017e+03 3.472612554e+03 2.954928170e+03 2.270160061e+03 3.473459330e+03 2.946442458e+03 3.440046774e+03 3.436599713e+03 3.407164737e+03 1.354778473e+02 4.371419944e+02 7.856018168e+02 -1.140332869e+03 1.150494134e+03 7.010000000e-05 5.710000000e-05 -1.854493581e-01 4.620000000e-05 4.060000000e-05 -1.212121212e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.000000000e+00 2.333519747e+03 2.370058373e+03 1.565816007e-02 3.535765977e+03 3.547805008e+03 3.404928681e-03 2.317270885e+03 2.339463456e+03 9.577029464e-03 3.000863239e+03 3.015828751e+03 4.987068756e-03 3.536513098e+03 3.548731908e+03 2.991691437e+03 3.006262358e+03 3.498038765e+03 3.510616195e+03 3.494565428e+03 3.506912186e+03 3.464551129e+03 3.476972845e+03 2.091661907e+03 3.480721754e+03 2.961644634e+03 2.275573916e+03 3.481566520e+03 2.953210016e+03 3.448300893e+03 3.444872259e+03 3.415381220e+03 1.354655889e+02 4.371578223e+02 7.855195640e+02 -1.136659760e+03 1.146930107e+03 7.020000000e-05 5.680000000e-05 -1.908831909e-01 4.530000000e-05 3.970000000e-05 -1.236203091e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.010000000e+00 2.333913194e+03 2.370539263e+03 1.569298707e-02 3.543892599e+03 3.555920442e+03 3.393963549e-03 2.322476760e+03 2.344661781e+03 9.552311509e-03 3.007526821e+03 3.022460384e+03 4.965396254e-03 3.544637793e+03 3.556845341e+03 2.998408668e+03 3.012950217e+03 3.506291398e+03 3.518860056e+03 3.502835421e+03 3.515173195e+03 3.472760687e+03 3.485172063e+03 2.091433133e+03 3.488839838e+03 2.968369632e+03 2.280994328e+03 3.489682603e+03 2.959985732e+03 3.456563503e+03 3.453153250e+03 3.423606071e+03 1.354533274e+02 4.371734234e+02 7.854344680e+02 -1.132961033e+03 1.143343391e+03 7.040000000e-05 5.690000000e-05 -1.917613636e-01 4.450000000e-05 3.900000000e-05 -1.235955056e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.020000000e+00 2.334305342e+03 2.371018967e+03 1.572785906e-02 3.552028486e+03 3.564045205e+03 3.383058138e-03 2.327688928e+03 2.349863892e+03 9.526601196e-03 3.014199266e+03 3.029100900e+03 4.943811930e-03 3.552771758e+03 3.564968110e+03 3.005134380e+03 3.019646563e+03 3.514552934e+03 3.527112895e+03 3.511114281e+03 3.523443144e+03 3.480979043e+03 3.493380157e+03 2.091204697e+03 3.496966747e+03 2.975103108e+03 2.286421256e+03 3.497807517e+03 2.966769552e+03 3.464834544e+03 3.461442628e+03 3.431839232e+03 1.354410629e+02 4.371887927e+02 7.853464151e+02 -1.129236434e+03 1.139733850e+03 7.000000000e-05 5.670000000e-05 -1.900000000e-01 4.350000000e-05 3.810000000e-05 -1.241379310e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.030000000e+00 2.334696202e+03 2.371497499e+03 1.576277801e-02 3.560173576e+03 3.572179237e+03 3.372212352e-03 2.332907374e+03 2.355070164e+03 9.500072985e-03 3.020880520e+03 3.035750249e+03 4.922316277e-03 3.560914934e+03 3.573100155e+03 3.011868522e+03 3.026351347e+03 3.522823314e+03 3.535374653e+03 3.519401951e+03 3.531721974e+03 3.489206139e+03 3.501597065e+03 2.090976602e+03 3.505102420e+03 2.981845006e+03 2.291854659e+03 3.505941203e+03 2.973561424e+03 3.473113959e+03 3.469740334e+03 3.440080645e+03 1.354287957e+02 4.372039250e+02 7.852552854e+02 -1.125485706e+03 1.136101350e+03 7.010000000e-05 5.670000000e-05 -1.911554922e-01 4.270000000e-05 3.740000000e-05 -1.241217799e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.040000000e+00 2.335085781e+03 2.371974872e+03 1.579774533e-02 3.568327809e+03 3.580322479e+03 3.361426088e-03 2.338132083e+03 2.360280868e+03 9.472854841e-03 3.027570529e+03 3.042408379e+03 4.900909764e-03 3.569067258e+03 3.581241414e+03 3.018611042e+03 3.033064520e+03 3.531102478e+03 3.543645271e+03 3.527698368e+03 3.540009624e+03 3.497441913e+03 3.509822729e+03 2.090748850e+03 3.513246798e+03 2.988595270e+03 2.297294496e+03 3.514083601e+03 2.980361296e+03 3.481401689e+03 3.478046310e+03 3.448330251e+03 1.354165257e+02 4.372188151e+02 7.851609525e+02 -1.121708582e+03 1.132445754e+03 6.980000000e-05 5.680000000e-05 -1.862464183e-01 4.180000000e-05 3.670000000e-05 -1.220095694e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.050000000e+00 2.335474091e+03 2.372451097e+03 1.583276203e-02 3.576491125e+03 3.588474871e+03 3.350699234e-03 2.343363038e+03 2.365496204e+03 9.445043727e-03 3.034269241e+03 3.049075239e+03 4.879592838e-03 3.577228671e+03 3.589391830e+03 3.025361891e+03 3.039786035e+03 3.539390365e+03 3.551924690e+03 3.536003474e+03 3.548306036e+03 3.505686308e+03 3.518057091e+03 2.090521444e+03 3.521399823e+03 2.995353846e+03 2.302740727e+03 3.522234653e+03 2.987169114e+03 3.489697676e+03 3.486360499e+03 3.456587994e+03 1.354042531e+02 4.372334569e+02 7.850632833e+02 -1.117904799e+03 1.128766936e+03 6.990000000e-05 5.660000000e-05 -1.902718169e-01 4.100000000e-05 3.590000000e-05 -1.243902439e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.060000000e+00 2.335861140e+03 2.372926185e+03 1.586782892e-02 3.584663464e+03 3.596636353e+03 3.340031673e-03 2.348600224e+03 2.370716323e+03 9.416715169e-03 3.040976601e+03 3.055750779e+03 4.858365922e-03 3.585399113e+03 3.597551342e+03 3.032121017e+03 3.046515844e+03 3.547686917e+03 3.560212850e+03 3.544317211e+03 3.556611151e+03 3.513939264e+03 3.526300094e+03 2.090294386e+03 3.529561436e+03 3.002120678e+03 2.308193310e+03 3.530394300e+03 2.993984828e+03 3.498001863e+03 3.494682842e+03 3.464853817e+03 1.353919780e+02 4.372478451e+02 7.849621369e+02 -1.114074080e+03 1.125064764e+03 7.010000000e-05 5.670000000e-05 -1.911554922e-01 4.020000000e-05 3.520000000e-05 -1.243781095e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.070000000e+00 2.336246936e+03 2.373400146e+03 1.590294661e-02 3.592844766e+03 3.604806867e+03 3.329423283e-03 2.353843623e+03 2.375941341e+03 9.387929452e-03 3.047692559e+03 3.062434947e+03 4.837229419e-03 3.593578524e+03 3.605719891e+03 3.038888372e+03 3.053253899e+03 3.555992076e+03 3.568509695e+03 3.552639518e+03 3.564924912e+03 3.522200724e+03 3.534551678e+03 2.090067677e+03 3.537731579e+03 3.008895713e+03 2.313652205e+03 3.538562484e+03 3.000808385e+03 3.506314193e+03 3.503013285e+03 3.473127664e+03 1.353797006e+02 4.372619736e+02 7.848573646e+02 -1.110216147e+03 1.121339114e+03 6.970000000e-05 5.640000000e-05 -1.908177905e-01 3.930000000e-05 3.440000000e-05 -1.246819338e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.080000000e+00 2.336631489e+03 2.373872992e+03 1.593811552e-02 3.601034972e+03 3.612986353e+03 3.318873934e-03 2.359093217e+03 2.381171347e+03 9.358735727e-03 3.054417060e+03 3.069127694e+03 4.816183706e-03 3.601766846e+03 3.613897420e+03 3.045663904e+03 3.060000152e+03 3.564305783e+03 3.576815167e+03 3.560970339e+03 3.573247262e+03 3.530470630e+03 3.542811788e+03 2.089841321e+03 3.545910195e+03 3.015678896e+03 2.319117373e+03 3.546739148e+03 3.007639734e+03 3.514634611e+03 3.511351770e+03 3.481409478e+03 1.353674210e+02 4.372758361e+02 7.847488092e+02 -1.106330718e+03 1.117589863e+03 6.980000000e-05 5.650000000e-05 -1.905444126e-01 3.860000000e-05 3.380000000e-05 -1.243523316e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.090000000e+00 2.337014808e+03 2.374344731e+03 1.597333601e-02 3.609234025e+03 3.621174755e+03 3.308383488e-03 2.364348989e+03 2.386406414e+03 9.329174840e-03 3.061150053e+03 3.075828969e+03 4.795229146e-03 3.609964019e+03 3.622083869e+03 3.052447566e+03 3.066754557e+03 3.572627982e+03 3.585129208e+03 3.569309617e+03 3.581578142e+03 3.538748925e+03 3.551080367e+03 2.089615320e+03 3.554097227e+03 3.022470173e+03 2.324588772e+03 3.554924235e+03 3.014478825e+03 3.522963060e+03 3.519698242e+03 3.489699206e+03 1.353551392e+02 4.372894260e+02 7.846363042e+02 -1.102417505e+03 1.113816897e+03 6.950000000e-05 5.630000000e-05 -1.899280576e-01 3.780000000e-05 3.310000000e-05 -1.243386243e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.100000000e+00 2.337396925e+03 2.374815397e+03 1.600860826e-02 3.617441878e+03 3.629372027e+03 3.297951832e-03 2.369610928e+03 2.391646606e+03 9.299281384e-03 3.067891497e+03 3.082538734e+03 4.774366129e-03 3.618170000e+03 3.630279195e+03 3.059239318e+03 3.073517077e+03 3.580958626e+03 3.593451775e+03 3.577657306e+03 3.589917510e+03 3.547035566e+03 3.559357372e+03 2.089389699e+03 3.562292630e+03 3.029269502e+03 2.330066369e+03 3.563117701e+03 3.021325617e+03 3.531299497e+03 3.528052659e+03 3.497996804e+03 1.353428550e+02 4.373027309e+02 7.845196707e+02 -1.098476250e+03 1.110020134e+03 6.960000000e-05 5.630000000e-05 -1.910919540e-01 3.710000000e-05 3.250000000e-05 -1.239892183e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.110000000e+00 2.337777800e+03 2.375284950e+03 1.604393272e-02 3.625658447e+03 3.637578085e+03 3.287578762e-03 2.374878998e+03 2.396891953e+03 9.269084749e-03 3.074641318e+03 3.089256917e+03 4.753594853e-03 3.626384702e+03 3.638483313e+03 3.066039088e+03 3.080287643e+03 3.589297634e+03 3.601782785e+03 3.586013323e+03 3.598265283e+03 3.555330468e+03 3.567642719e+03 2.089164413e+03 3.570496324e+03 3.036076808e+03 2.335550111e+03 3.571319463e+03 3.028180038e+03 3.539643842e+03 3.536414939e+03 3.506302192e+03 1.353305693e+02 4.373157565e+02 7.843987276e+02 -1.094506572e+03 1.106199390e+03 6.980000000e-05 5.610000000e-05 -1.962750716e-01 3.630000000e-05 3.170000000e-05 -1.267217631e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.120000000e+00 2.338157466e+03 2.375753424e+03 1.607930940e-02 3.633883689e+03 3.645792886e+03 3.277264153e-03 2.380153190e+03 2.402142498e+03 9.238610752e-03 3.081399476e+03 3.095983480e+03 4.732915676e-03 3.634608084e+03 3.646696180e+03 3.072846841e+03 3.087066220e+03 3.597644961e+03 3.610122195e+03 3.594377626e+03 3.606621418e+03 3.563633590e+03 3.575936367e+03 2.088939487e+03 3.578708264e+03 3.042892050e+03 2.341039967e+03 3.579529480e+03 3.035042051e+03 3.547996054e+03 3.544785043e+03 3.514615330e+03 1.353182818e+02 4.373284893e+02 7.842732739e+02 -1.090508203e+03 1.102354599e+03 6.940000000e-05 5.620000000e-05 -1.902017291e-01 3.550000000e-05 3.110000000e-05 -1.239436620e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.130000000e+00 2.338535939e+03 2.376220835e+03 1.611473880e-02 3.642117583e+03 3.654016409e+03 3.267007816e-03 2.385433591e+03 2.407398381e+03 9.207881168e-03 3.088165984e+03 3.102718437e+03 4.712328698e-03 3.642840122e+03 3.654917774e+03 3.079662592e+03 3.093852825e+03 3.606000589e+03 3.618469985e+03 3.602750194e+03 3.614985895e+03 3.571944912e+03 3.584238297e+03 2.088714927e+03 3.586928431e+03 3.049715240e+03 2.346536013e+03 3.587747730e+03 3.041911670e+03 3.556356112e+03 3.553162949e+03 3.522936198e+03 1.353059926e+02 4.373409205e+02 7.841430918e+02 -1.086480636e+03 1.098485477e+03 6.950000000e-05 5.590000000e-05 -1.956834532e-01 3.480000000e-05 3.040000000e-05 -1.264367816e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.140000000e+00 2.338913215e+03 2.376687179e+03 1.615022034e-02 3.650360003e+03 3.662248531e+03 3.256809647e-03 2.390719974e+03 2.412659414e+03 9.176917737e-03 3.094940668e+03 3.109461618e+03 4.691834521e-03 3.651080694e+03 3.663147974e+03 3.086486168e+03 3.100647290e+03 3.614364393e+03 3.626826032e+03 3.611130905e+03 3.623358592e+03 3.580264310e+03 3.592548385e+03 2.088490732e+03 3.595156704e+03 3.056546201e+03 2.352037984e+03 3.595974093e+03 3.048788721e+03 3.564723898e+03 3.561548540e+03 3.531264678e+03 1.352937018e+02 4.373530445e+02 7.840079722e+02 -1.082423927e+03 1.094592293e+03 6.960000000e-05 5.600000000e-05 -1.954022989e-01 3.420000000e-05 2.990000000e-05 -1.257309942e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.150000000e+00 2.339289309e+03 2.377152471e+03 1.618575434e-02 3.658610928e+03 3.670489229e+03 3.246669450e-03 2.396012416e+03 2.417925717e+03 9.145737726e-03 3.101723537e+03 3.116213032e+03 4.671433217e-03 3.659329775e+03 3.671386755e+03 3.093317583e+03 3.107449627e+03 3.622736352e+03 3.635190316e+03 3.619519735e+03 3.631739486e+03 3.588591764e+03 3.600866612e+03 2.088266906e+03 3.603393061e+03 3.063384942e+03 2.357545951e+03 3.604208547e+03 3.055673215e+03 3.573099391e+03 3.569941794e+03 3.539600748e+03 1.352814096e+02 4.373648522e+02 7.838676711e+02 -1.078337572e+03 1.090674794e+03 6.930000000e-05 5.580000000e-05 -1.948051948e-01 3.340000000e-05 2.920000000e-05 -1.257485030e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.160000000e+00 2.339664228e+03 2.377616719e+03 1.622134093e-02 3.666870302e+03 3.678738447e+03 3.236587048e-03 2.401310897e+03 2.423197303e+03 9.114357461e-03 3.108514541e+03 3.122972630e+03 4.651125008e-03 3.667587311e+03 3.679634062e+03 3.100156788e+03 3.114259792e+03 3.631116410e+03 3.643562780e+03 3.627916631e+03 3.640128525e+03 3.596927219e+03 3.609192923e+03 2.088043450e+03 3.611637448e+03 3.070231412e+03 2.363059873e+03 3.612451037e+03 3.062565103e+03 3.581482537e+03 3.578342658e+03 3.547944357e+03 1.352691160e+02 4.373763356e+02 7.837219359e+02 -1.074221238e+03 1.086732905e+03 6.940000000e-05 5.590000000e-05 -1.945244957e-01 3.270000000e-05 2.860000000e-05 -1.253822630e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.170000000e+00 2.340037982e+03 2.378079933e+03 1.625698011e-02 3.675138069e+03 3.686996130e+03 3.226562265e-03 2.406615397e+03 2.428474184e+03 9.082791842e-03 3.115313629e+03 3.129740366e+03 4.630910098e-03 3.675853247e+03 3.687889841e+03 3.107003735e+03 3.121077738e+03 3.639504514e+03 3.651943372e+03 3.636321538e+03 3.648525653e+03 3.605270622e+03 3.617527264e+03 2.087820369e+03 3.619889811e+03 3.077085559e+03 2.368579711e+03 3.620701511e+03 3.069464338e+03 3.589873286e+03 3.586751082e+03 3.556295454e+03 1.352568211e+02 4.373874856e+02 7.835704976e+02 -1.070074587e+03 1.082766565e+03 6.910000000e-05 5.560000000e-05 -1.953690304e-01 3.200000000e-05 2.800000000e-05 -1.250000000e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.180000000e+00 2.340410579e+03 2.378542121e+03 1.629267191e-02 3.683414175e+03 3.695262226e+03 3.216594919e-03 2.411925893e+03 2.433756366e+03 9.051054537e-03 3.122120752e+03 3.136516191e+03 4.610788670e-03 3.684127528e+03 3.696154038e+03 3.113858378e+03 3.127903420e+03 3.647900610e+03 3.660332039e+03 3.644734404e+03 3.656930819e+03 3.613621919e+03 3.625869583e+03 2.087597663e+03 3.628150098e+03 3.083947333e+03 2.374105427e+03 3.628959915e+03 3.076370872e+03 3.598271584e+03 3.595167012e+03 3.564653986e+03 1.352445251e+02 4.373982936e+02 7.834130695e+02 -1.065897271e+03 1.078775719e+03 6.920000000e-05 5.570000000e-05 -1.950867052e-01 3.140000000e-05 2.750000000e-05 -1.242038217e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.190000000e+00 2.340782076e+03 2.379003341e+03 1.632841663e-02 3.691698591e+03 3.703536705e+03 3.206684997e-03 2.417242331e+03 2.439043825e+03 9.019159205e-03 3.128935860e+03 3.143300057e+03 4.590761191e-03 3.692410124e+03 3.704426624e+03 3.120720669e+03 3.134736794e+03 3.656304670e+03 3.668728751e+03 3.653155198e+03 3.665343993e+03 3.621981076e+03 3.634219847e+03 2.087375381e+03 3.636418279e+03 3.090816681e+03 2.379636945e+03 3.637226220e+03 3.083284653e+03 3.606677404e+03 3.603590422e+03 3.573019920e+03 1.352322309e+02 4.374087400e+02 7.832493347e+02 -1.061689061e+03 1.074760443e+03 6.930000000e-05 5.550000000e-05 -1.991341991e-01 3.080000000e-05 2.690000000e-05 -1.266233766e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.200000000e+00 2.341152386e+03 2.379463504e+03 1.636421372e-02 3.699991214e+03 3.711819464e+03 3.196831959e-03 2.422564752e+03 2.444336621e+03 8.987115540e-03 3.135758904e+03 3.150091917e+03 4.570827223e-03 3.700700933e+03 3.712707495e+03 3.127590563e+03 3.141577813e+03 3.664716592e+03 3.677133409e+03 3.661583821e+03 3.673765075e+03 3.630348003e+03 3.642577966e+03 2.087153436e+03 3.644694257e+03 3.097693558e+03 2.385174299e+03 3.645500329e+03 3.090205640e+03 3.615090650e+03 3.612021215e+03 3.581393173e+03 1.352199330e+02 4.374188340e+02 7.830789889e+02 -1.057449354e+03 1.070720481e+03 6.900000000e-05 5.550000000e-05 -1.956521739e-01 3.010000000e-05 2.630000000e-05 -1.262458472e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.210000000e+00 2.341521562e+03 2.379922664e+03 1.640006353e-02 3.708292014e+03 3.720110473e+03 3.187035782e-03 2.427893102e+03 2.449634728e+03 8.954935472e-03 3.142589836e+03 3.156891722e+03 4.550987190e-03 3.708999926e+03 3.720996624e+03 3.134468012e+03 3.148426434e+03 3.673136347e+03 3.685545983e+03 3.670020244e+03 3.682194037e+03 3.638722668e+03 3.650943906e+03 2.086931874e+03 3.652978002e+03 3.104577911e+03 2.390717415e+03 3.653782211e+03 3.097133783e+03 3.623511293e+03 3.620459363e+03 3.589773710e+03 1.352076342e+02 4.374285567e+02 7.829016721e+02 -1.053177899e+03 1.066655932e+03 6.910000000e-05 5.560000000e-05 -1.953690304e-01 2.960000000e-05 2.580000000e-05 -1.283783784e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.220000000e+00 2.341889615e+03 2.380380833e+03 1.643596610e-02 3.716600939e+03 3.728409681e+03 3.177296266e-03 2.433227358e+03 2.454938144e+03 8.922629251e-03 3.149428606e+03 3.163699427e+03 4.531241212e-03 3.717307049e+03 3.729293956e+03 3.141352971e+03 3.155282612e+03 3.681563885e+03 3.693966421e+03 3.678464414e+03 3.690630826e+03 3.647105018e+03 3.659317616e+03 2.086710698e+03 3.661269463e+03 3.111469692e+03 2.396266254e+03 3.662071817e+03 3.104069035e+03 3.631939285e+03 3.628904817e+03 3.598161483e+03 1.351953347e+02 4.374378973e+02 7.827170110e+02 -1.048874316e+03 1.062566800e+03 6.920000000e-05 5.540000000e-05 -1.994219653e-01 2.900000000e-05 2.530000000e-05 -1.275862069e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.230000000e+00 2.342256551e+03 2.380838017e+03 1.647192151e-02 3.724917936e+03 3.736717035e+03 3.167613209e-03 2.438567497e+03 2.460246866e+03 8.890206503e-03 3.156275166e+03 3.170514984e+03 4.511589390e-03 3.725622249e+03 3.737599440e+03 3.148245393e+03 3.162146303e+03 3.689999151e+03 3.702394673e+03 3.686916281e+03 3.699075392e+03 3.655495002e+03 3.667699045e+03 2.086489909e+03 3.669568588e+03 3.118368850e+03 2.401820779e+03 3.670369093e+03 3.111011350e+03 3.640374574e+03 3.637357526e+03 3.606556441e+03 1.351830346e+02 4.374468452e+02 7.825246059e+02 -1.044538222e+03 1.058453107e+03 6.890000000e-05 5.540000000e-05 -1.959361393e-01 2.830000000e-05 2.470000000e-05 -1.272084806e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.240000000e+00 2.342622379e+03 2.381294225e+03 1.650792988e-02 3.733242953e+03 3.745032483e+03 3.157986402e-03 2.443913495e+03 2.465560890e+03 8.857676323e-03 3.163129468e+03 3.177338346e+03 4.492031814e-03 3.733945476e+03 3.745913025e+03 3.155145233e+03 3.169017462e+03 3.698442097e+03 3.710830688e+03 3.695375792e+03 3.707527684e+03 3.663892570e+03 3.676088143e+03 2.086269511e+03 3.677875329e+03 3.125275338e+03 2.407380951e+03 3.678673992e+03 3.117960682e+03 3.648817111e+03 3.645817443e+03 3.614958537e+03 1.351707340e+02 4.374553884e+02 7.823240284e+02 -1.040169222e+03 1.054314897e+03 6.900000000e-05 5.520000000e-05 -2.000000000e-01 2.780000000e-05 2.420000000e-05 -1.294964029e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.250000000e+00 2.342987108e+03 2.381749466e+03 1.654399136e-02 3.741575938e+03 3.753355974e+03 3.148415636e-03 2.449265329e+03 2.470880211e+03 8.825047318e-03 3.169991464e+03 3.184169468e+03 4.472568555e-03 3.742276676e+03 3.754234658e+03 3.162052445e+03 3.175896046e+03 3.706892671e+03 3.719274414e+03 3.703842898e+03 3.715987651e+03 3.672297670e+03 3.684484859e+03 2.086049505e+03 3.686189634e+03 3.132189106e+03 2.412946731e+03 3.686986462e+03 3.124916983e+03 3.657266850e+03 3.654284518e+03 3.623367722e+03 1.351584329e+02 4.374635149e+02 7.821148186e+02 -1.035766912e+03 1.050152234e+03 6.910000000e-05 5.530000000e-05 -1.997105644e-01 2.730000000e-05 2.370000000e-05 -1.318681319e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.260000000e+00 2.343350745e+03 2.382203749e+03 1.658010617e-02 3.749916840e+03 3.761687457e+03 3.138900698e-03 2.454622974e+03 2.476204823e+03 8.792327641e-03 3.176861106e+03 3.191008303e+03 4.453199672e-03 3.750615799e+03 3.762564288e+03 3.168966985e+03 3.182782011e+03 3.715350823e+03 3.727725802e+03 3.712317549e+03 3.724455243e+03 3.680710253e+03 3.692889145e+03 2.085829895e+03 3.694511455e+03 3.139110107e+03 2.418518083e+03 3.695306453e+03 3.131880210e+03 3.665723740e+03 3.662758703e+03 3.631783949e+03 1.351461316e+02 4.374712125e+02 7.818964831e+02 -1.031330881e+03 1.045965212e+03 6.880000000e-05 5.500000000e-05 -2.005813953e-01 2.660000000e-05 2.320000000e-05 -1.278195489e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.270000000e+00 2.343713298e+03 2.382657082e+03 1.661627454e-02 3.758265608e+03 3.770026880e+03 3.129441368e-03 2.459986405e+03 2.481534717e+03 8.759525063e-03 3.183738346e+03 3.197854804e+03 4.433925209e-03 3.758962794e+03 3.770901864e+03 3.175888806e+03 3.189675314e+03 3.723816502e+03 3.736184802e+03 3.720799693e+03 3.732930412e+03 3.689130270e+03 3.701300949e+03 2.085610683e+03 3.702840741e+03 3.146038293e+03 2.424094968e+03 3.703633917e+03 3.138850316e+03 3.674187734e+03 3.671239951e+03 3.640207169e+03 1.351338300e+02 4.374784676e+02 7.816684910e+02 -1.026860706e+03 1.041753948e+03 6.890000000e-05 5.510000000e-05 -2.002902758e-01 2.610000000e-05 2.270000000e-05 -1.302681992e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.280000000e+00 2.344074776e+03 2.383109474e+03 1.665249687e-02 3.766622192e+03 3.778374194e+03 3.120037427e-03 2.465355598e+03 2.486869886e+03 8.726646977e-03 3.190623138e+03 3.204708926e+03 4.414745193e-03 3.767317610e+03 3.779247337e+03 3.182817866e+03 3.196575912e+03 3.732289659e+03 3.744651365e+03 3.729289283e+03 3.741413106e+03 3.697557671e+03 3.709720224e+03 2.085391871e+03 3.711177445e+03 3.152973615e+03 2.429677347e+03 3.711968805e+03 3.145827255e+03 3.682658785e+03 3.679728215e+03 3.648637336e+03 1.351215284e+02 4.374852670e+02 7.814302710e+02 -1.022355956e+03 1.037518593e+03 6.860000000e-05 5.490000000e-05 -1.997084548e-01 2.560000000e-05 2.220000000e-05 -1.328125000e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.290000000e+00 2.344435187e+03 2.383560935e+03 1.668877364e-02 3.774986540e+03 3.786729348e+03 3.110688653e-03 2.470730528e+03 2.492210319e+03 8.693700455e-03 3.197515434e+03 3.211570624e+03 4.395659643e-03 3.775680197e+03 3.787600656e+03 3.189754118e+03 3.203483760e+03 3.740770246e+03 3.753125441e+03 3.737786268e+03 3.749903278e+03 3.705992408e+03 3.718146920e+03 2.085173462e+03 3.719521517e+03 3.159916027e+03 2.435265184e+03 3.720311069e+03 3.152810985e+03 3.691136845e+03 3.688223447e+03 3.657074403e+03 1.351092267e+02 4.374915960e+02 7.811812079e+02 -1.017816190e+03 1.033259334e+03 6.870000000e-05 5.490000000e-05 -2.008733624e-01 2.500000000e-05 2.180000000e-05 -1.280000000e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.300000000e+00 2.344794538e+03 2.384011474e+03 1.672510545e-02 3.783358604e+03 3.795092293e+03 3.101394818e-03 2.476111169e+03 2.497556006e+03 8.660692250e-03 3.204415189e+03 3.218439852e+03 4.376668560e-03 3.784050505e+03 3.795961772e+03 3.196697519e+03 3.210398818e+03 3.749258213e+03 3.761606982e+03 3.746290601e+03 3.758400879e+03 3.714434432e+03 3.726580990e+03 2.084955459e+03 3.727872911e+03 3.166865481e+03 2.440858441e+03 3.728660659e+03 3.159801459e+03 3.699621868e+03 3.696725601e+03 3.665518324e+03 1.350969251e+02 4.374974397e+02 7.809206373e+02 -1.013240953e+03 1.028976390e+03 6.880000000e-05 5.470000000e-05 -2.049418605e-01 2.450000000e-05 2.130000000e-05 -1.306122449e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.310000000e+00 2.345152839e+03 2.384461102e+03 1.676149312e-02 3.791738336e+03 3.803462981e+03 3.092155693e-03 2.481497501e+03 2.502906940e+03 8.627628819e-03 3.211322356e+03 3.225316567e+03 4.357771929e-03 3.792428486e+03 3.804330636e+03 3.203648027e+03 3.217321043e+03 3.757753513e+03 3.770095941e+03 3.754802234e+03 3.766905862e+03 3.722883696e+03 3.735022387e+03 2.084737864e+03 3.736231579e+03 3.173821933e+03 2.446457084e+03 3.737017531e+03 3.166798635e+03 3.708113809e+03 3.705234632e+03 3.673969055e+03 1.350846238e+02 4.375027822e+02 7.806478424e+02 -1.008629776e+03 1.024670023e+03 6.850000000e-05 5.480000000e-05 -2.000000000e-01 2.400000000e-05 2.090000000e-05 -1.291666667e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.320000000e+00 2.345510097e+03 2.384909829e+03 1.679793767e-02 3.800125685e+03 3.811841362e+03 3.082971047e-03 2.486889492e+03 2.508263104e+03 8.594516407e-03 3.218236889e+03 3.232200721e+03 4.338969736e-03 3.800814090e+03 3.812707200e+03 3.210605595e+03 3.224250391e+03 3.766256098e+03 3.778592270e+03 3.763321118e+03 3.775418178e+03 3.731340151e+03 3.743471063e+03 2.084520680e+03 3.744597473e+03 3.180785333e+03 2.452061071e+03 3.745381636e+03 3.173802468e+03 3.716612620e+03 3.713750493e+03 3.682426548e+03 1.350723227e+02 4.375076069e+02 7.803620486e+02 -1.003982194e+03 1.020340556e+03 6.860000000e-05 5.490000000e-05 -1.997084548e-01 2.350000000e-05 2.040000000e-05 -1.319148936e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.330000000e+00 2.345866320e+03 2.385357667e+03 1.683444052e-02 3.808520602e+03 3.820227388e+03 3.073840646e-03 2.492287117e+03 2.513624487e+03 8.561360976e-03 3.225158740e+03 3.239092271e+03 4.320261942e-03 3.809207269e+03 3.821091413e+03 3.217570181e+03 3.231186820e+03 3.774765918e+03 3.787095919e+03 3.771847206e+03 3.783937780e+03 3.739803751e+03 3.751926969e+03 2.084303910e+03 3.752970546e+03 3.187755637e+03 2.457670364e+03 3.753752926e+03 3.180812913e+03 3.725118257e+03 3.722273140e+03 3.690890758e+03 1.350600220e+02 4.375118968e+02 7.800624175e+02 -9.992977187e+02 1.015988352e+03 6.870000000e-05 5.460000000e-05 -2.052401747e-01 2.310000000e-05 2.000000000e-05 -1.341991342e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.340000000e+00 2.346221516e+03 2.385804627e+03 1.687100356e-02 3.816923040e+03 3.828621009e+03 3.064764254e-03 2.497690349e+03 2.518991073e+03 8.528168284e-03 3.232087864e+03 3.245991170e+03 4.301648504e-03 3.817607973e+03 3.829483228e+03 3.224541740e+03 3.238130288e+03 3.783282929e+03 3.795606843e+03 3.780380451e+03 3.792464621e+03 3.748274449e+03 3.760390060e+03 2.084087557e+03 3.761350753e+03 3.194732796e+03 2.463284926e+03 3.762131356e+03 3.187829926e+03 3.733630674e+03 3.730802526e+03 3.699361642e+03 1.350477219e+02 4.375156334e+02 7.797480406e+02 -9.945758550e+02 1.011613840e+03 6.840000000e-05 5.470000000e-05 -2.002923977e-01 2.250000000e-05 1.960000000e-05 -1.288888889e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.350000000e+00 2.346575700e+03 2.386250733e+03 1.690762955e-02 3.825332980e+03 3.837022209e+03 3.055741618e-03 2.503099250e+03 2.524362936e+03 8.494943195e-03 3.239024268e+03 3.252897427e+03 4.283129246e-03 3.826016185e+03 3.837882627e+03 3.231520281e+03 3.245080804e+03 3.791807109e+03 3.804125022e+03 3.788920834e+03 3.800998683e+03 3.756752225e+03 3.768860316e+03 2.083871625e+03 3.769738074e+03 3.201716819e+03 2.468904812e+03 3.770516907e+03 3.194853518e+03 3.742149854e+03 3.739338636e+03 3.707839181e+03 1.350354222e+02 4.375187930e+02 7.794179194e+02 -9.898159168e+02 1.007217349e+03 6.850000000e-05 5.450000000e-05 -2.043795620e-01 2.210000000e-05 1.910000000e-05 -1.357466063e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.360000000e+00 2.346928868e+03 2.386695984e+03 1.694432130e-02 3.833750317e+03 3.845430882e+03 3.046772524e-03 2.508513621e+03 2.529739892e+03 8.461692310e-03 3.245967804e+03 3.259810897e+03 4.264704324e-03 3.834431800e+03 3.846289505e+03 3.238505660e+03 3.252038226e+03 3.800338360e+03 3.812650356e+03 3.797468254e+03 3.809539863e+03 3.765236980e+03 3.777337638e+03 2.083656114e+03 3.778132410e+03 3.208707557e+03 2.474529804e+03 3.778909479e+03 3.201883541e+03 3.750675699e+03 3.747881371e+03 3.716323279e+03 1.350231233e+02 4.375213648e+02 7.790710086e+02 -9.850177174e+02 1.002799751e+03 6.860000000e-05 5.450000000e-05 -2.055393586e-01 2.160000000e-05 1.880000000e-05 -1.296296296e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.370000000e+00 2.347281033e+03 2.387140410e+03 1.698108431e-02 3.842175032e+03 3.853847010e+03 3.037856717e-03 2.513933519e+03 2.535122007e+03 8.428420149e-03 3.252918477e+03 3.266731583e+03 4.246373548e-03 3.842854799e+03 3.854703843e+03 3.245497884e+03 3.259002561e+03 3.808876660e+03 3.821182825e+03 3.806022691e+03 3.818088144e+03 3.773728695e+03 3.785822007e+03 2.083441028e+03 3.786533743e+03 3.215705015e+03 2.480159952e+03 3.787309054e+03 3.208920004e+03 3.759208192e+03 3.756430713e+03 3.724813918e+03 1.350108252e+02 4.375233230e+02 7.787061333e+02 -9.801805588e+02 9.983615432e+02 6.830000000e-05 5.430000000e-05 -2.049780381e-01 2.110000000e-05 1.830000000e-05 -1.327014218e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.380000000e+00 2.347632205e+03 2.387584037e+03 1.701792649e-02 3.850607080e+03 3.862270545e+03 3.028993950e-03 2.519358917e+03 2.540509266e+03 8.395131668e-03 3.259876241e+03 3.273659444e+03 4.228136827e-03 3.851285136e+03 3.863125594e+03 3.252496910e+03 3.265973767e+03 3.817421966e+03 3.829722385e+03 3.814584101e+03 3.826643480e+03 3.782227324e+03 3.794313377e+03 2.083226371e+03 3.794942026e+03 3.222709148e+03 2.485795219e+03 3.795715587e+03 3.215962863e+03 3.767747289e+03 3.764986621e+03 3.733311056e+03 1.349985281e+02 4.375246455e+02 7.783220274e+02 -9.753038893e+02 9.939034570e+02 6.840000000e-05 5.440000000e-05 -2.046783626e-01 2.070000000e-05 1.800000000e-05 -1.304347826e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.390000000e+00 2.347982390e+03 2.388026903e+03 1.705486081e-02 3.859046412e+03 3.870701443e+03 3.020183977e-03 2.524789786e+03 2.545901653e+03 8.361831655e-03 3.266841053e+03 3.280594435e+03 4.209994057e-03 3.859722763e+03 3.871554713e+03 3.259502696e+03 3.272951805e+03 3.825974231e+03 3.838268988e+03 3.823152439e+03 3.835205825e+03 3.790732822e+03 3.802811703e+03 2.083012145e+03 3.803357217e+03 3.229719910e+03 2.491435567e+03 3.804129033e+03 3.223012076e+03 3.776292946e+03 3.773549049e+03 3.741814649e+03 1.349862319e+02 4.375253087e+02 7.779173115e+02 -9.703871443e+02 9.894263270e+02 6.850000000e-05 5.420000000e-05 -2.087591241e-01 2.030000000e-05 1.750000000e-05 -1.379310345e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.400000000e+00 2.348331599e+03 2.388469076e+03 1.709191195e-02 3.867492985e+03 3.879139656e+03 3.011426551e-03 2.530226098e+03 2.551299149e+03 8.328524746e-03 3.273812868e+03 3.287536512e+03 4.191945130e-03 3.868167636e+03 3.879991154e+03 3.266515199e+03 3.279936632e+03 3.834533410e+03 3.846822592e+03 3.831727659e+03 3.843775136e+03 3.799245145e+03 3.811316941e+03 2.082798355e+03 3.811779271e+03 3.236737259e+03 2.497080959e+03 3.812549348e+03 3.230067602e+03 3.784845122e+03 3.782117957e+03 3.750324655e+03 1.349739368e+02 4.375252876e+02 7.774904813e+02 -9.654297459e+02 9.849311001e+02 6.820000000e-05 5.420000000e-05 -2.052785924e-01 1.980000000e-05 1.720000000e-05 -1.313131313e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.410000000e+00 2.348679839e+03 2.388910703e+03 1.712913954e-02 3.875946752e+03 3.887585140e+03 3.002721420e-03 2.535667826e+03 2.556701737e+03 8.295215402e-03 3.280791640e+03 3.294485632e+03 4.173989921e-03 3.876619708e+03 3.888434870e+03 3.273534378e+03 3.286928208e+03 3.843099460e+03 3.855383152e+03 3.840309717e+03 3.852351368e+03 3.807764248e+03 3.819829047e+03 2.082585001e+03 3.820208143e+03 3.243761148e+03 2.502731357e+03 3.820976489e+03 3.237129397e+03 3.793403774e+03 3.790693302e+03 3.758841032e+03 1.349616428e+02 4.375245567e+02 7.770398938e+02 -9.604310961e+02 9.804188434e+02 6.830000000e-05 5.430000000e-05 -2.049780381e-01 1.940000000e-05 1.680000000e-05 -1.340206186e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.420000000e+00 2.349027118e+03 2.389352515e+03 1.716685030e-02 3.884407667e+03 3.896037849e+03 2.994068333e-03 2.541114941e+03 2.562109399e+03 8.261907968e-03 3.287777327e+03 3.301441752e+03 4.156128301e-03 3.885078935e+03 3.896885818e+03 3.280560190e+03 3.293926491e+03 3.851672336e+03 3.863950622e+03 3.848898569e+03 3.860934476e+03 3.816290088e+03 3.828347977e+03 2.082372090e+03 3.828643792e+03 3.250791534e+03 2.508386722e+03 3.829410411e+03 3.244197420e+03 3.801968859e+03 3.799275042e+03 3.767363738e+03 1.349493502e+02 4.375230879e+02 7.765637538e+02 -9.553905869e+02 9.758907670e+02 6.800000000e-05 5.410000000e-05 -2.044117647e-01 1.900000000e-05 1.650000000e-05 -1.315789474e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.430000000e+00 2.349373445e+03 2.389792504e+03 1.720418645e-02 3.892875687e+03 3.904497739e+03 2.985467037e-03 2.546567414e+03 2.567522115e+03 8.228606620e-03 3.294769884e+03 3.308404829e+03 4.138360127e-03 3.893545272e+03 3.905343952e+03 3.287592594e+03 3.300931441e+03 3.860251995e+03 3.872524960e+03 3.857494173e+03 3.869524418e+03 3.824822622e+03 3.836873688e+03 2.082159623e+03 3.837086174e+03 3.257828373e+03 2.514047019e+03 3.837851074e+03 3.251271630e+03 3.810540337e+03 3.807863135e+03 3.775892734e+03 1.349370590e+02 4.375208522e+02 7.760600968e+02 -9.503075883e+02 9.713482302e+02 6.810000000e-05 5.420000000e-05 -2.041116006e-01 1.860000000e-05 1.610000000e-05 -1.344086022e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.440000000e+00 2.349718829e+03 2.390230363e+03 1.724101365e-02 3.901350768e+03 3.912964766e+03 2.976917277e-03 2.552025218e+03 2.572939869e+03 8.195315408e-03 3.301769269e+03 3.315374821e+03 4.120685250e-03 3.902018675e+03 3.913809228e+03 3.294631549e+03 3.307943019e+03 3.868838394e+03 3.881106123e+03 3.866096484e+03 3.878121151e+03 3.833361807e+03 3.845406136e+03 2.081947605e+03 3.845535247e+03 3.264871623e+03 2.519712209e+03 3.846298433e+03 3.258351986e+03 3.819118167e+03 3.816457542e+03 3.784427976e+03 1.349247692e+02 4.375178188e+02 7.755267713e+02 -9.451814507e+02 9.667927610e+02 6.820000000e-05 5.390000000e-05 -2.096774194e-01 1.820000000e-05 1.580000000e-05 -1.318681319e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.450000000e+00 2.350063278e+03 2.390667375e+03 1.727787376e-02 3.909832864e+03 3.921438886e+03 2.968418796e-03 2.557488321e+03 2.578362639e+03 8.162038275e-03 3.308775437e+03 3.322351685e+03 4.103103513e-03 3.910499099e+03 3.922281603e+03 3.301677014e+03 3.314961184e+03 3.877431489e+03 3.889694068e+03 3.874705461e+03 3.886724631e+03 3.841907600e+03 3.853945280e+03 2.081736038e+03 3.853990968e+03 3.271921238e+03 2.525382255e+03 3.854752447e+03 3.265438445e+03 3.827702307e+03 3.825058221e+03 3.792969426e+03 1.349124810e+02 4.375139549e+02 7.749614206e+02 -9.400115154e+02 9.622260852e+02 6.790000000e-05 5.400000000e-05 -2.047128130e-01 1.780000000e-05 1.550000000e-05 -1.292134831e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.460000000e+00 2.350406801e+03 2.391103545e+03 1.731476631e-02 3.918321933e+03 3.929920054e+03 2.959971340e-03 2.562956694e+03 2.583790403e+03 8.128779035e-03 3.315788343e+03 3.329335377e+03 4.085614750e-03 3.918986501e+03 3.930761032e+03 3.308728947e+03 3.321985894e+03 3.886031237e+03 3.898288751e+03 3.883321060e+03 3.895334816e+03 3.850459958e+03 3.862491076e+03 2.081524927e+03 3.862453296e+03 3.278977176e+03 2.531057117e+03 3.863213074e+03 3.272530967e+03 3.836292717e+03 3.833665132e+03 3.801517043e+03 1.349001945e+02 4.375092259e+02 7.743614598e+02 -9.347971021e+02 9.576501367e+02 6.800000000e-05 5.380000000e-05 -2.088235294e-01 1.740000000e-05 1.510000000e-05 -1.321839080e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.470000000e+00 2.350749406e+03 2.391538883e+03 1.735169076e-02 3.926817931e+03 3.938408228e+03 2.951574648e-03 2.568430307e+03 2.589223141e+03 8.095541365e-03 3.322807946e+03 3.336325856e+03 4.068218785e-03 3.927480838e+03 3.939247471e+03 3.315787307e+03 3.329017111e+03 3.894637597e+03 3.906890130e+03 3.891943239e+03 3.903951663e+03 3.859018840e+03 3.871043483e+03 2.081314276e+03 3.870922188e+03 3.286039393e+03 2.536736758e+03 3.871680272e+03 3.279629511e+03 3.844889356e+03 3.842278235e+03 3.810070786e+03 1.348879098e+02 4.375035954e+02 7.737240525e+02 -9.295375069e+02 9.530670800e+02 6.810000000e-05 5.390000000e-05 -2.085168869e-01 1.710000000e-05 1.480000000e-05 -1.345029240e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.480000000e+00 2.351091103e+03 2.391973395e+03 1.738864662e-02 3.935320816e+03 3.946903364e+03 2.943228462e-03 2.573909131e+03 2.594660833e+03 8.062328850e-03 3.329834203e+03 3.343323080e+03 4.050915435e-03 3.935982067e+03 3.947740879e+03 3.322852053e+03 3.336054794e+03 3.903250528e+03 3.915498165e+03 3.900571956e+03 3.912575132e+03 3.867584204e+03 3.879602459e+03 2.081104087e+03 3.879397605e+03 3.293107847e+03 2.542421140e+03 3.880154000e+03 3.286734037e+03 3.853492186e+03 3.850897490e+03 3.818630617e+03 1.348756269e+02 4.374970240e+02 7.730460848e+02 -9.242320063e+02 9.484793390e+02 6.780000000e-05 5.400000000e-05 -2.035398230e-01 1.670000000e-05 1.450000000e-05 -1.317365269e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.490000000e+00 2.351431900e+03 2.392407090e+03 1.742563341e-02 3.943830544e+03 3.955405421e+03 2.934932522e-03 2.579393134e+03 2.600103455e+03 8.029144958e-03 3.336867070e+03 3.350327006e+03 4.033704510e-03 3.944490145e+03 3.956241213e+03 3.329923145e+03 3.343098903e+03 3.911869986e+03 3.924112812e+03 3.909207172e+03 3.921205180e+03 3.876156009e+03 3.888167962e+03 2.080894366e+03 3.887879505e+03 3.300182495e+03 2.548110225e+03 3.888634217e+03 3.293844504e+03 3.862101166e+03 3.859522858e+03 3.827196497e+03 1.348633460e+02 4.374894704e+02 7.723241381e+02 -9.188798577e+02 9.438896251e+02 6.790000000e-05 5.370000000e-05 -2.091310751e-01 1.630000000e-05 1.420000000e-05 -1.288343558e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.500000000e+00 2.351771806e+03 2.392839976e+03 1.746265060e-02 3.952347075e+03 3.963914356e+03 2.926686566e-03 2.584882286e+03 2.605550987e+03 7.995993055e-03 3.343906505e+03 3.357337593e+03 4.016585813e-03 3.953005030e+03 3.964748430e+03 3.337000543e+03 3.350149400e+03 3.920495932e+03 3.932734032e+03 3.917848844e+03 3.929841767e+03 3.884734214e+03 3.896739953e+03 2.080685117e+03 3.896367848e+03 3.307263295e+03 2.553803973e+03 3.897120884e+03 3.300960871e+03 3.870716259e+03 3.868154302e+03 3.835768386e+03 1.348510672e+02 4.374808904e+02 7.715544592e+02 -9.134802957e+02 9.393009647e+02 6.800000000e-05 5.380000000e-05 -2.088235294e-01 1.600000000e-05 1.380000000e-05 -1.375000000e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.510000000e+00 2.352110831e+03 2.393272060e+03 1.749969769e-02 3.960870365e+03 3.972430127e+03 2.918490334e-03 2.590376556e+03 2.611003405e+03 7.962876405e-03 3.350952466e+03 3.364354799e+03 3.999559136e-03 3.961526681e+03 3.973262489e+03 3.344084206e+03 3.357206245e+03 3.929128325e+03 3.941361783e+03 3.926496931e+03 3.938484853e+03 3.893318780e+03 3.905318390e+03 2.080476343e+03 3.904862595e+03 3.314350203e+03 2.559502348e+03 3.905613960e+03 3.308083099e+03 3.879337425e+03 3.876791781e+03 3.844346248e+03 1.348387905e+02 4.374712371e+02 7.707329283e+02 -9.080325301e+02 9.347167287e+02 6.770000000e-05 5.360000000e-05 -2.082717873e-01 1.560000000e-05 1.350000000e-05 -1.346153846e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.520000000e+00 2.352448984e+03 2.393703351e+03 1.753677414e-02 3.969400375e+03 3.980952693e+03 2.910343561e-03 2.595875913e+03 2.616460685e+03 7.929798175e-03 3.358004910e+03 3.371378582e+03 3.982624269e-03 3.970055056e+03 3.981783349e+03 3.351174095e+03 3.364269398e+03 3.937767125e+03 3.949996025e+03 3.935151395e+03 3.947134396e+03 3.901909665e+03 3.913903234e+03 2.080268049e+03 3.913363705e+03 3.321443179e+03 2.565205310e+03 3.914113406e+03 3.315211147e+03 3.887964626e+03 3.885435259e+03 3.852930043e+03 1.348265162e+02 4.374604603e+02 7.698550261e+02 -9.025357486e+02 9.301406673e+02 6.780000000e-05 5.370000000e-05 -2.079646018e-01 1.530000000e-05 1.320000000e-05 -1.372549020e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.530000000e+00 2.352786274e+03 2.394133857e+03 1.757387950e-02 3.977937062e+03 3.989482014e+03 2.902245986e-03 2.601380327e+03 2.621922807e+03 7.896761426e-03 3.365063797e+03 3.378408903e+03 3.965780989e-03 3.978590115e+03 3.990310969e+03 3.358270170e+03 3.371338821e+03 3.946412292e+03 3.958636719e+03 3.943812196e+03 3.955790358e+03 3.910506830e+03 3.922494445e+03 2.080060240e+03 3.921871140e+03 3.328542181e+03 2.570912823e+03 3.922619183e+03 3.322344978e+03 3.896597825e+03 3.894084698e+03 3.861519736e+03 1.348142441e+02 4.374485066e+02 7.689157992e+02 -8.969891059e+02 9.255769361e+02 6.790000000e-05 5.340000000e-05 -2.135493373e-01 1.500000000e-05 1.300000000e-05 -1.333333333e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.540000000e+00 2.353122712e+03 2.394563587e+03 1.761101322e-02 3.986480388e+03 3.998018049e+03 2.894197345e-03 2.606889764e+03 2.627389743e+03 7.863769166e-03 3.372129082e+03 3.385445718e+03 3.949029076e-03 3.987131817e+03 3.998845307e+03 3.365372390e+03 3.378414475e+03 3.955063786e+03 3.967283824e+03 3.952479293e+03 3.964452699e+03 3.919110237e+03 3.931091983e+03 2.079852921e+03 3.930384862e+03 3.335647166e+03 2.576624845e+03 3.931131252e+03 3.329484550e+03 3.905236984e+03 3.902740061e+03 3.870115287e+03 1.348019746e+02 4.374353184e+02 7.679098293e+02 -8.913917437e+02 9.210301453e+02 6.760000000e-05 5.350000000e-05 -2.085798817e-01 1.470000000e-05 1.270000000e-05 -1.360544218e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.550000000e+00 2.353458305e+03 2.394992548e+03 1.764817478e-02 3.995030310e+03 4.006560756e+03 2.886197374e-03 2.612404191e+03 2.632861469e+03 7.830824284e-03 3.379200725e+03 3.392488987e+03 3.932368296e-03 3.995680121e+03 4.007386324e+03 3.372480716e+03 3.385496320e+03 3.963721568e+03 3.975937302e+03 3.961152648e+03 3.973121380e+03 3.927719845e+03 3.939695809e+03 2.079646096e+03 3.938904830e+03 3.342758093e+03 2.582341338e+03 3.939649574e+03 3.336629824e+03 3.913882066e+03 3.911401310e+03 3.878716661e+03 1.347897076e+02 4.374208350e+02 7.668311982e+02 -8.857427689e+02 9.165053742e+02 6.770000000e-05 5.360000000e-05 -2.082717873e-01 1.440000000e-05 1.240000000e-05 -1.388888889e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.560000000e+00 2.353793065e+03 2.395420751e+03 1.768536368e-02 4.003586790e+03 4.015110097e+03 2.878245807e-03 2.617923577e+03 2.638337960e+03 7.797929603e-03 3.386278684e+03 3.399538669e+03 3.915798414e-03 4.004234989e+03 4.015933980e+03 3.379595109e+03 3.392584318e+03 3.972385600e+03 3.984597113e+03 3.969832223e+03 3.981796361e+03 3.936335617e+03 3.948305885e+03 2.079439771e+03 3.947431008e+03 3.349874920e+03 2.588062261e+03 3.948174111e+03 3.343780760e+03 3.922533035e+03 3.920068410e+03 3.887323821e+03 1.347774433e+02 4.374049904e+02 7.656734594e+02 -8.800412613e+02 9.120082074e+02 6.780000000e-05 5.330000000e-05 -2.138643068e-01 1.410000000e-05 1.210000000e-05 -1.418439716e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.570000000e+00 2.354127001e+03 2.395848204e+03 1.772257942e-02 4.012149788e+03 4.023666032e+03 2.870342381e-03 2.623447887e+03 2.643819190e+03 7.765087852e-03 3.393362917e+03 3.406594722e+03 3.899319186e-03 4.012796379e+03 4.024488235e+03 3.386715528e+03 3.399678429e+03 3.981055843e+03 3.993263219e+03 3.978517979e+03 3.990477605e+03 3.944957514e+03 3.956922172e+03 2.079233950e+03 3.955963357e+03 3.356997606e+03 2.593787575e+03 3.956704826e+03 3.350937320e+03 3.931189853e+03 3.928741323e+03 3.895936731e+03 1.347651818e+02 4.373877146e+02 7.644296141e+02 -8.742862673e+02 9.075447528e+02 6.750000000e-05 5.340000000e-05 -2.088888889e-01 1.370000000e-05 1.190000000e-05 -1.313868613e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.580000000e+00 2.354460123e+03 2.396274915e+03 1.775982146e-02 4.020719265e+03 4.032228521e+03 2.862486831e-03 2.628977089e+03 2.649305132e+03 7.732301691e-03 3.400453382e+03 3.413657106e+03 3.882930363e-03 4.021364253e+03 4.033049050e+03 3.393841936e+03 3.406778616e+03 3.989732259e+03 4.001935581e+03 3.987209877e+03 3.999165074e+03 3.953585499e+03 3.965544633e+03 2.079028640e+03 3.964501841e+03 3.364126110e+03 2.599517241e+03 3.965241681e+03 3.358099463e+03 3.939852486e+03 3.937420015e+03 3.904555355e+03 1.347529231e+02 4.373689317e+02 7.630920967e+02 -8.684768051e+02 9.031216619e+02 6.760000000e-05 5.320000000e-05 -2.130177515e-01 1.340000000e-05 1.160000000e-05 -1.343283582e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.590000000e+00 2.354792443e+03 2.396702506e+03 1.779777371e-02 4.029295183e+03 4.040797527e+03 2.854678891e-03 2.634511147e+03 2.654795760e+03 7.699573701e-03 3.407550039e+03 3.420725780e+03 3.866631692e-03 4.029938574e+03 4.041616386e+03 3.400974291e+03 3.413884840e+03 3.998414810e+03 4.010614163e+03 3.995907882e+03 4.007858730e+03 3.962219534e+03 3.974173229e+03 2.078823846e+03 3.973046422e+03 3.371260390e+03 2.605251217e+03 3.973784639e+03 3.365267152e+03 3.948520897e+03 3.946104450e+03 3.913179657e+03 1.347406674e+02 4.373485604e+02 7.616527704e+02 -8.626118598e+02 8.987461293e+02 6.770000000e-05 5.320000000e-05 -2.141802068e-01 1.320000000e-05 1.130000000e-05 -1.439393939e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.600000000e+00 2.355123971e+03 2.397127805e+03 1.783508427e-02 4.037877502e+03 4.049373009e+03 2.846918296e-03 2.640050030e+03 2.660291046e+03 7.666906388e-03 3.414652846e+03 3.427800704e+03 3.850422914e-03 4.038519301e+03 4.050190205e+03 3.408112557e+03 3.420997062e+03 4.007103460e+03 4.019298926e+03 4.004611955e+03 4.016558536e+03 3.970859581e+03 3.982807924e+03 2.078619574e+03 3.981597064e+03 3.378400405e+03 2.610989463e+03 3.982333665e+03 3.372440347e+03 3.957195052e+03 3.954794593e+03 3.921809604e+03 1.347284148e+02 4.373265129e+02 7.601029387e+02 -8.566903774e+02 8.944258770e+02 6.740000000e-05 5.300000000e-05 -2.136498516e-01 1.280000000e-05 1.110000000e-05 -1.328125000e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.610000000e+00 2.355454717e+03 2.397552393e+03 1.787241989e-02 4.046466186e+03 4.057954932e+03 2.839204781e-03 2.645593700e+03 2.665790962e+03 7.634302189e-03 3.421761763e+03 3.434881837e+03 3.834303766e-03 4.047106399e+03 4.058770470e+03 3.415256693e+03 3.428115244e+03 4.015798171e+03 4.027989835e+03 4.013322061e+03 4.025264455e+03 3.979505606e+03 3.991448681e+03 2.078415831e+03 3.990153731e+03 3.385546115e+03 2.616731939e+03 3.990888721e+03 3.379619009e+03 3.965874915e+03 3.963490410e+03 3.930445160e+03 1.347161654e+02 4.373026949e+02 7.584333793e+02 -8.507112732e+02 8.901691276e+02 6.750000000e-05 5.310000000e-05 -2.133333333e-01 1.260000000e-05 1.080000000e-05 -1.428571429e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.620000000e+00 2.355784693e+03 2.397976278e+03 1.790978001e-02 4.055061197e+03 4.066543257e+03 2.831538080e-03 2.651142124e+03 2.671295480e+03 7.601763471e-03 3.428876747e+03 3.441969138e+03 3.818273979e-03 4.055699828e+03 4.067357141e+03 3.422406661e+03 3.435239349e+03 4.024498908e+03 4.036686852e+03 4.022038162e+03 4.033976451e+03 3.988157570e+03 4.000095463e+03 2.078212622e+03 3.998716388e+03 3.392697479e+03 2.622478603e+03 3.999449772e+03 3.386803101e+03 3.974560454e+03 3.972191867e+03 3.939086292e+03 1.347039193e+02 4.372770041e+02 7.566343990e+02 -8.446734180e+02 8.859845380e+02 6.760000000e-05 5.310000000e-05 -2.144970414e-01 1.230000000e-05 1.060000000e-05 -1.382113821e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.630000000e+00 2.356113910e+03 2.398399473e+03 1.794716417e-02 4.063662497e+03 4.075137946e+03 2.823917929e-03 2.656695266e+03 2.676804570e+03 7.569292538e-03 3.435997760e+03 3.449062569e+03 3.802333282e-03 4.064299552e+03 4.075950183e+03 3.429562422e+03 3.442369337e+03 4.033205634e+03 4.045389941e+03 4.030760224e+03 4.042694488e+03 3.996815439e+03 4.008748235e+03 2.078009955e+03 4.007284998e+03 3.399854455e+03 2.628229414e+03 4.008016783e+03 3.393992582e+03 3.983251632e+03 3.980898929e+03 3.947732965e+03 1.346916766e+02 4.372493297e+02 7.546959238e+02 -8.385756481e+02 8.818811193e+02 6.720000000e-05 5.290000000e-05 -2.127976190e-01 1.200000000e-05 1.040000000e-05 -1.333333333e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.640000000e+00 2.356441912e+03 2.398821519e+03 1.798457536e-02 4.072269827e+03 4.083738737e+03 2.816343488e-03 2.662253511e+03 2.682318607e+03 7.536884262e-03 3.443124806e+03 3.456162128e+03 3.786479772e-03 4.072905311e+03 4.084549332e+03 3.436723983e+03 3.449505211e+03 4.041918097e+03 4.054098847e+03 4.039487993e+03 4.051418309e+03 4.005478981e+03 4.017406762e+03 2.077807375e+03 4.015859308e+03 3.407017060e+03 2.633984793e+03 4.016589500e+03 3.401187470e+03 3.991948206e+03 3.989611350e+03 3.956384955e+03 1.346794335e+02 4.372197599e+02 7.526070098e+02 -8.324148547e+02 8.778669346e+02 6.730000000e-05 5.300000000e-05 -2.124814264e-01 1.180000000e-05 1.010000000e-05 -1.440677966e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.650000000e+00 2.356769614e+03 2.399243331e+03 1.802200632e-02 4.080883583e+03 4.092346032e+03 2.808815615e-03 2.667816014e+03 2.687836786e+03 7.504555053e-03 3.450257757e+03 3.463267700e+03 3.770716313e-03 4.081517501e+03 4.093154989e+03 3.443891220e+03 3.456646858e+03 4.050636681e+03 4.062813959e+03 4.048221855e+03 4.060148307e+03 4.014148539e+03 4.026071393e+03 2.077605780e+03 4.024439707e+03 3.414185148e+03 2.639743809e+03 4.025168311e+03 3.408387623e+03 4.000650551e+03 3.998329510e+03 3.965042598e+03 1.346671980e+02 4.371877635e+02 7.503583150e+02 -8.261934157e+02 8.739535933e+02 6.740000000e-05 5.270000000e-05 -2.181008902e-01 1.150000000e-05 9.920000000e-06 -1.373913043e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.660000000e+00 2.357096590e+03 2.399664481e+03 1.805945975e-02 4.089503518e+03 4.100959581e+03 2.801333495e-03 2.673383129e+03 2.693359450e+03 7.472300108e-03 3.457396614e+03 3.470379281e+03 3.755041091e-03 4.090135876e+03 4.101766907e+03 3.451064135e+03 3.463794276e+03 4.059361147e+03 4.071535036e+03 4.056961570e+03 4.068884238e+03 4.022823894e+03 4.034741906e+03 2.077404746e+03 4.033025954e+03 3.421358728e+03 2.645506847e+03 4.033752976e+03 3.415593051e+03 4.009358436e+03 4.007053176e+03 3.973705681e+03 1.346549662e+02 4.371533930e+02 7.479389524e+02 -8.199082787e+02 8.701491721e+02 6.710000000e-05 5.280000000e-05 -2.131147541e-01 1.130000000e-05 9.700000000e-06 -1.415929204e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.670000000e+00 2.357422852e+03 2.400084980e+03 1.809693512e-02 4.098129598e+03 4.109579350e+03 2.793896865e-03 2.678954820e+03 2.698886569e+03 7.440121476e-03 3.464541338e+03 3.477496830e+03 3.739453817e-03 4.098760401e+03 4.110385048e+03 3.458242691e+03 3.470947427e+03 4.068091462e+03 4.080262043e+03 4.065707105e+03 4.077626070e+03 4.031505014e+03 4.043418267e+03 2.077204279e+03 4.041618017e+03 3.428537760e+03 2.651273867e+03 4.042343463e+03 3.422803717e+03 4.018071828e+03 4.015782314e+03 3.982374174e+03 1.346427383e+02 4.371164941e+02 7.453388441e+02 -8.135580880e+02 8.664625362e+02 6.720000000e-05 5.260000000e-05 -2.172619048e-01 1.100000000e-05 9.490000000e-06 -1.372727273e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.680000000e+00 2.357748413e+03 2.400504841e+03 1.813443189e-02 4.106761787e+03 4.118205301e+03 2.786505459e-03 2.684531048e+03 2.704418110e+03 7.408021154e-03 3.471691888e+03 3.484620310e+03 3.723954200e-03 4.107391040e+03 4.119009379e+03 3.465426849e+03 3.478106274e+03 4.076827590e+03 4.088994946e+03 4.074458426e+03 4.086373766e+03 4.040191862e+03 4.052100442e+03 2.077004390e+03 4.050215861e+03 3.435722204e+03 2.657044825e+03 4.050939736e+03 3.430019583e+03 4.026790696e+03 4.024516895e+03 3.991048043e+03 1.346305144e+02 4.370768982e+02 7.425484439e+02 -8.071414383e+02 8.629019824e+02 6.730000000e-05 5.270000000e-05 -2.169390788e-01 1.080000000e-05 9.280000000e-06 -1.407407407e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.690000000e+00 2.358073285e+03 2.400924074e+03 1.817194958e-02 4.115400050e+03 4.126837402e+03 2.779159016e-03 2.690111775e+03 2.709954043e+03 7.376001072e-03 3.478848224e+03 3.491749678e+03 3.708541941e-03 4.116027758e+03 4.127639863e+03 3.472616571e+03 3.485270779e+03 4.085569499e+03 4.097733711e+03 4.083215498e+03 4.095127295e+03 4.048884406e+03 4.060788396e+03 2.076805084e+03 4.058819453e+03 3.442912021e+03 2.662819677e+03 4.059541764e+03 3.437240610e+03 4.035515007e+03 4.033256885e+03 3.999727258e+03 1.346182946e+02 4.370344210e+02 7.395589787e+02 -8.006568618e+02 8.594749880e+02 6.700000000e-05 5.270000000e-05 -2.134328358e-01 1.050000000e-05 9.080000000e-06 -1.352380952e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.700000000e+00 2.358397480e+03 2.401342690e+03 1.820948762e-02 4.124044353e+03 4.135475616e+03 2.771857271e-03 2.695696965e+03 2.715494334e+03 7.344063109e-03 3.486010306e+03 3.498884897e+03 3.693216739e-03 4.124670521e+03 4.136276466e+03 3.479811820e+03 3.492440905e+03 4.094317154e+03 4.106478305e+03 4.091978289e+03 4.103886621e+03 4.057582613e+03 4.069482097e+03 2.076606371e+03 4.067428761e+03 3.450107169e+03 2.668598380e+03 4.068149512e+03 3.444466761e+03 4.044244729e+03 4.042002254e+03 4.008411785e+03 1.346060792e+02 4.369888604e+02 7.363626846e+02 -7.941028298e+02 8.561879769e+02 6.710000000e-05 5.250000000e-05 -2.175856930e-01 1.030000000e-05 8.870000000e-06 -1.388349515e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.710000000e+00 2.358721838e+03 2.401761524e+03 1.824703765e-02 4.132695053e+03 4.144120305e+03 2.764600773e-03 2.701285756e+03 2.721038157e+03 7.312221946e-03 3.493177983e+03 3.506025826e+03 3.677981129e-03 4.133319686e+03 4.144919549e+03 3.487012448e+03 3.499616515e+03 4.103070901e+03 4.115229076e+03 4.100747146e+03 4.112652097e+03 4.066286799e+03 4.078181866e+03 2.076409083e+03 4.076044136e+03 3.457307486e+03 2.674379993e+03 4.076763334e+03 3.451697875e+03 4.052980205e+03 4.050753344e+03 4.017101940e+03 1.345938708e+02 4.369396197e+02 7.329549692e+02 -7.874815509e+02 8.530477653e+02 6.720000000e-05 5.260000000e-05 -2.172619048e-01 1.010000000e-05 8.680000000e-06 -1.405940594e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.720000000e+00 2.359044822e+03 2.402179045e+03 1.828461362e-02 4.141351381e+03 4.152770692e+03 2.757387702e-03 2.706879638e+03 2.726586954e+03 7.280455210e-03 3.500351419e+03 3.513172609e+03 3.662829480e-03 4.141974483e+03 4.153568335e+03 3.494218618e+03 3.506797753e+03 4.111829996e+03 4.123985273e+03 4.109521321e+03 4.121422968e+03 4.074996275e+03 4.086887004e+03 2.076211683e+03 4.084664825e+03 3.464513158e+03 2.680166141e+03 4.085382474e+03 3.458934140e+03 4.061720703e+03 4.059509423e+03 4.025797046e+03 1.345816639e+02 4.368871561e+02 7.293271753e+02 -7.807843121e+02 8.500548943e+02 6.690000000e-05 5.240000000e-05 -2.167414051e-01 9.860000000e-06 8.470000000e-06 -1.409736308e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.730000000e+00 2.359367205e+03 2.402596022e+03 1.832220796e-02 4.150013663e+03 4.161427108e+03 2.750218572e-03 2.712477825e+03 2.732139971e+03 7.248776480e-03 3.507530474e+03 3.520325118e+03 3.647764095e-03 4.150635241e+03 4.162223156e+03 3.501430193e+03 3.513984494e+03 4.120594756e+03 4.132747216e+03 4.118301135e+03 4.130199554e+03 4.083711331e+03 4.095597805e+03 2.076014938e+03 4.093291148e+03 3.471724037e+03 2.685955964e+03 4.094007255e+03 3.466175408e+03 4.070466538e+03 4.068270806e+03 4.034497388e+03 1.345694617e+02 4.368308550e+02 7.254772991e+02 -7.740128003e+02 8.472131291e+02 6.700000000e-05 5.240000000e-05 -2.179104478e-01 9.640000000e-06 8.300000000e-06 -1.390041494e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.740000000e+00 2.359689044e+03 2.403012510e+03 1.835981973e-02 4.158681888e+03 4.170089540e+03 2.743093162e-03 2.718080231e+03 2.737697127e+03 7.217188110e-03 3.514715103e+03 3.527483306e+03 3.632784809e-03 4.159301946e+03 4.170883997e+03 3.508647131e+03 3.521176693e+03 4.129365168e+03 4.141514892e+03 4.127086573e+03 4.138981845e+03 4.092431951e+03 4.104314255e+03 2.075818899e+03 4.101923095e+03 3.478940073e+03 2.691749367e+03 4.102637665e+03 3.473421634e+03 4.079217696e+03 4.077037481e+03 4.043202954e+03 1.345572644e+02 4.367703972e+02 7.214032813e+02 -7.671653316e+02 8.445231197e+02 6.710000000e-05 5.220000000e-05 -2.220566319e-01 9.460000000e-06 8.090000000e-06 -1.448202960e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.750000000e+00 2.360010785e+03 2.403428952e+03 1.839744427e-02 4.167356224e+03 4.178758159e+03 2.736011640e-03 2.723686350e+03 2.743257939e+03 7.185698658e-03 3.521905192e+03 3.534647068e+03 3.617892794e-03 4.167974767e+03 4.179551031e+03 3.515869322e+03 3.528374249e+03 4.138141395e+03 4.150288467e+03 4.135877800e+03 4.147770007e+03 4.101158285e+03 4.113036504e+03 2.075624008e+03 4.110560833e+03 3.486161148e+03 2.697545805e+03 4.111273871e+03 3.480672702e+03 4.087974342e+03 4.085809612e+03 4.051913891e+03 1.345450738e+02 4.367052510e+02 7.171052538e+02 -7.602412540e+02 8.419842999e+02 6.680000000e-05 5.230000000e-05 -2.170658683e-01 9.220000000e-06 7.920000000e-06 -1.409978308e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.760000000e+00 2.360330692e+03 2.403843619e+03 1.843509775e-02 4.176035819e+03 4.187432104e+03 2.728972006e-03 2.729298019e+03 2.748824185e+03 7.154281624e-03 3.529100994e+03 3.541816633e+03 3.603081698e-03 4.176652852e+03 4.188223396e+03 3.523097014e+03 3.535577388e+03 4.146922615e+03 4.159067107e+03 4.144673991e+03 4.156563203e+03 4.109889572e+03 4.121763781e+03 2.075428527e+03 4.119203524e+03 3.493387539e+03 2.703347247e+03 4.119915037e+03 3.487928886e+03 4.096735666e+03 4.094586386e+03 4.060629452e+03 1.345328836e+02 4.366358530e+02 7.125808097e+02 -7.532334922e+02 8.395927530e+02 6.690000000e-05 5.240000000e-05 -2.167414051e-01 9.020000000e-06 7.760000000e-06 -1.396895787e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.770000000e+00 2.360650460e+03 2.404258198e+03 1.847276356e-02 4.184721428e+03 4.196112138e+03 2.721975669e-03 2.734913404e+03 2.754394098e+03 7.122965443e-03 3.536302194e+03 3.548991709e+03 3.588356998e-03 4.185336957e+03 4.196901856e+03 3.530329901e+03 3.542785825e+03 4.155709557e+03 4.167851553e+03 4.153475877e+03 4.165362176e+03 4.118626481e+03 4.130496765e+03 2.075234143e+03 4.127851914e+03 3.500618906e+03 2.709151723e+03 4.128561907e+03 3.495189854e+03 4.105502388e+03 4.103368527e+03 4.069350298e+03 1.345207001e+02 4.365610136e+02 7.078349485e+02 -7.461449055e+02 8.373463535e+02 6.700000000e-05 5.220000000e-05 -2.208955224e-01 8.820000000e-06 7.570000000e-06 -1.417233560e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.780000000e+00 2.360969754e+03 2.404672354e+03 1.851044454e-02 4.193412857e+03 4.204798065e+03 2.715022021e-03 2.740532835e+03 2.759967998e+03 7.091746015e-03 3.543508809e+03 3.556172308e+03 3.573717165e-03 4.194026887e+03 4.205586214e+03 3.537567999e+03 3.549999572e+03 4.164502032e+03 4.176641613e+03 4.162283271e+03 4.174166734e+03 4.127368837e+03 4.139235279e+03 2.075040518e+03 4.136505810e+03 3.507855272e+03 2.714959582e+03 4.137214289e+03 3.502455629e+03 4.114274323e+03 4.112155852e+03 4.078076256e+03 1.345085220e+02 4.364804303e+02 7.028701322e+02 -7.389723378e+02 8.352400073e+02 6.710000000e-05 5.220000000e-05 -2.220566319e-01 8.650000000e-06 7.400000000e-06 -1.445086705e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.790000000e+00 2.361288547e+03 2.405086058e+03 1.854814053e-02 4.202110054e+03 4.213489833e+03 2.708110760e-03 2.746156317e+03 2.765545895e+03 7.060624072e-03 3.550720808e+03 3.563358397e+03 3.559161728e-03 4.202722589e+03 4.214276417e+03 3.544811281e+03 3.557218601e+03 4.173299991e+03 4.185437236e+03 4.171096122e+03 4.182976828e+03 4.136116591e+03 4.147979274e+03 2.074847621e+03 4.145165164e+03 3.515096605e+03 2.720770829e+03 4.145872133e+03 3.509726181e+03 4.123051424e+03 4.120948311e+03 4.086807282e+03 1.344963494e+02 4.363936019e+02 6.976902002e+02 -7.317134216e+02 8.332680188e+02 6.690000000e-05 5.200000000e-05 -2.227204783e-01 8.440000000e-06 7.230000000e-06 -1.433649289e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.800000000e+00 2.361605611e+03 2.405498088e+03 1.858586230e-02 4.210812414e+03 4.222186831e+03 2.701240295e-03 2.751785184e+03 2.771129081e+03 7.029580991e-03 3.557938386e+03 3.570550161e+03 3.544686179e-03 4.211423460e+03 4.222971856e+03 3.552059941e+03 3.564443093e+03 4.182102851e+03 4.194237832e+03 4.179913845e+03 4.191791864e+03 4.144869212e+03 4.156728210e+03 2.074654226e+03 4.153829382e+03 3.522343121e+03 2.726586903e+03 4.154534849e+03 3.517001725e+03 4.131833119e+03 4.129745330e+03 4.095542854e+03 1.344841747e+02 4.363004498e+02 6.922948181e+02 -7.243591714e+02 8.314226685e+02 6.700000000e-05 5.210000000e-05 -2.223880597e-01 8.250000000e-06 7.070000000e-06 -1.430303030e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.810000000e+00 2.361924658e+03 2.405912140e+03 1.862357553e-02 4.219521611e+03 4.230890751e+03 2.694414333e-03 2.757415297e+03 2.776713558e+03 6.998677678e-03 3.565160803e+03 3.577746900e+03 3.530302618e-03 4.220131172e+03 4.231674221e+03 3.559313247e+03 3.571672360e+03 4.190912227e+03 4.203045039e+03 4.188738064e+03 4.200613489e+03 4.153628161e+03 4.165483572e+03 2.074464022e+03 4.162500109e+03 3.529594019e+03 2.732403328e+03 4.163204077e+03 3.524281470e+03 4.140620998e+03 4.138548509e+03 4.104284408e+03 1.344720210e+02 4.361987924e+02 6.867034840e+02 -7.169269018e+02 8.297013329e+02 6.700000000e-05 5.220000000e-05 -2.208955224e-01 8.090000000e-06 6.910000000e-06 -1.458590853e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.820000000e+00 2.362242012e+03 2.406324550e+03 1.866131343e-02 4.228235912e+03 4.239599840e+03 2.687628654e-03 2.763050709e+03 2.782303248e+03 6.967855911e-03 3.572388722e+03 3.584949235e+03 3.515998294e-03 4.228843994e+03 4.240381762e+03 3.566571859e+03 3.578907018e+03 4.199726445e+03 4.211857160e+03 4.197567098e+03 4.209439998e+03 4.162391920e+03 4.174243816e+03 2.074273345e+03 4.171175644e+03 3.536850020e+03 2.738224483e+03 4.171878120e+03 3.531566134e+03 4.149413418e+03 4.147356195e+03 4.113030456e+03 1.344598655e+02 4.360893856e+02 6.809068138e+02 -7.093942136e+02 8.280928165e+02 6.670000000e-05 5.190000000e-05 -2.218890555e-01 7.890000000e-06 6.760000000e-06 -1.432192649e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.830000000e+00 2.362558924e+03 2.406736565e+03 1.869906414e-02 4.236955857e+03 4.248314646e+03 2.680884326e-03 2.768690006e+03 2.787896787e+03 6.937136872e-03 3.579621870e+03 3.592156908e+03 3.501777031e-03 4.237562464e+03 4.249095023e+03 3.573835508e+03 3.586146812e+03 4.208546028e+03 4.220674725e+03 4.206401470e+03 4.218271923e+03 4.171160958e+03 4.183009422e+03 2.074083439e+03 4.179856518e+03 3.544110832e+03 2.744048837e+03 4.180557506e+03 3.538855425e+03 4.158210891e+03 4.156168905e+03 4.121781458e+03 1.344477159e+02 4.359708567e+02 6.749148920e+02 -7.017649716e+02 8.265913785e+02 6.680000000e-05 5.200000000e-05 -2.215568862e-01 7.710000000e-06 6.610000000e-06 -1.426718547e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.840000000e+00 2.362875417e+03 2.407148205e+03 1.873682701e-02 4.245681418e+03 4.257035139e+03 2.674181098e-03 2.774333140e+03 2.793494133e+03 6.906521864e-03 3.586860207e+03 3.599369879e+03 3.487638513e-03 4.246286556e+03 4.257813978e+03 3.581104155e+03 3.593391706e+03 4.217370949e+03 4.229497707e+03 4.215241156e+03 4.227109238e+03 4.179935249e+03 4.191780360e+03 2.073894320e+03 4.188542704e+03 3.551376414e+03 2.749876337e+03 4.189242211e+03 3.546149307e+03 4.167013394e+03 4.164986616e+03 4.130537391e+03 1.344355726e+02 4.358422100e+02 6.687328817e+02 -6.940362980e+02 8.251899447e+02 6.690000000e-05 5.180000000e-05 -2.257100149e-01 7.560000000e-06 6.440000000e-06 -1.481481481e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.850000000e+00 2.363191488e+03 2.407559467e+03 1.877460159e-02 4.254412558e+03 4.265761283e+03 2.667518692e-03 2.779980056e+03 2.799095232e+03 6.876012017e-03 3.594103685e+03 3.606588101e+03 3.473582363e-03 4.255016231e+03 4.266538589e+03 3.588377755e+03 3.600641654e+03 4.226201172e+03 4.238326069e+03 4.224086118e+03 4.235951906e+03 4.188714755e+03 4.200556604e+03 2.073705983e+03 4.197234168e+03 3.558646716e+03 2.755706923e+03 4.197932199e+03 3.553447733e+03 4.175820893e+03 4.173809292e+03 4.139298220e+03 1.344234359e+02 4.357023022e+02 6.623657166e+02 -6.862050844e+02 8.238815958e+02 6.660000000e-05 5.190000000e-05 -2.207207207e-01 7.370000000e-06 6.300000000e-06 -1.451831750e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.860000000e+00 2.363507216e+03 2.407970429e+03 1.881238688e-02 4.263149275e+03 4.274493076e+03 2.660896918e-03 2.785630713e+03 2.804700052e+03 6.845608913e-03 3.601352284e+03 3.613811552e+03 3.459608397e-03 4.263751488e+03 4.275268853e+03 3.595656290e+03 3.607896637e+03 4.235036694e+03 4.247159810e+03 4.232936356e+03 4.244799927e+03 4.197499477e+03 4.209338132e+03 2.073518500e+03 4.205930907e+03 3.565921716e+03 2.761540543e+03 4.206627467e+03 3.560750680e+03 4.184633386e+03 4.182636935e+03 4.148063945e+03 1.344113054e+02 4.355497928e+02 6.558182741e+02 -6.782682780e+02 8.226596859e+02 6.670000000e-05 5.190000000e-05 -2.218890555e-01 7.210000000e-06 6.170000000e-06 -1.442441054e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.870000000e+00 2.363822602e+03 2.408381089e+03 1.885018241e-02 4.271891532e+03 4.283230480e+03 2.654315503e-03 2.791285055e+03 2.810308538e+03 6.815313620e-03 3.608605954e+03 3.621040186e+03 3.445716239e-03 4.272492290e+03 4.284004734e+03 3.602939713e+03 3.615156610e+03 4.243877481e+03 4.255998894e+03 4.241791835e+03 4.253653264e+03 4.206289377e+03 4.218124923e+03 2.073331868e+03 4.214632886e+03 3.573201365e+03 2.767377137e+03 4.215327981e+03 3.568058104e+03 4.193450841e+03 4.191469511e+03 4.156834532e+03 1.343991816e+02 4.353831378e+02 6.490949839e+02 -6.702224251e+02 8.215178511e+02 6.680000000e-05 5.170000000e-05 -2.260479042e-01 7.050000000e-06 6.020000000e-06 -1.460992908e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.880000000e+00 2.364137674e+03 2.408791477e+03 1.888798743e-02 4.280639306e+03 4.291973472e+03 2.647774203e-03 2.796943026e+03 2.815920641e+03 6.785127373e-03 3.615864657e+03 3.628273963e+03 3.431905588e-03 4.281238615e+03 4.292746208e+03 3.610227987e+03 3.622421536e+03 4.252723511e+03 4.264843299e+03 4.250652533e+03 4.262511897e+03 4.215084435e+03 4.226916953e+03 2.073146112e+03 4.223340083e+03 3.580485622e+03 2.773216642e+03 4.224033718e+03 3.575369965e+03 4.202273237e+03 4.200307000e+03 4.165609960e+03 1.343870647e+02 4.352005211e+02 6.422000529e+02 -6.620639469e+02 8.204500816e+02 6.650000000e-05 5.180000000e-05 -2.210526316e-01 6.890000000e-06 5.880000000e-06 -1.465892598e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.890000000e+00 2.364452463e+03 2.409201621e+03 1.892580133e-02 4.289392574e+03 4.300722030e+03 2.641272773e-03 2.802604574e+03 2.821536312e+03 6.755051348e-03 3.623128354e+03 3.635512845e+03 3.418176134e-03 4.289990438e+03 4.301493253e+03 3.617521076e+03 3.629691380e+03 4.261574762e+03 4.273693002e+03 4.259518428e+03 4.271375803e+03 4.223884627e+03 4.235714198e+03 2.072961256e+03 4.232052477e+03 3.587774447e+03 2.779058998e+03 4.232744658e+03 3.582686225e+03 4.211100555e+03 4.209149382e+03 4.174390209e+03 1.343749549e+02 4.349998036e+02 6.351374310e+02 -6.537890540e+02 8.194507368e+02 6.660000000e-05 5.160000000e-05 -2.252252252e-01 6.740000000e-06 5.730000000e-06 -1.498516320e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.900000000e+00 2.364767001e+03 2.409611552e+03 1.896362334e-02 4.298151314e+03 4.309476131e+03 2.634810977e-03 2.808269643e+03 2.827155500e+03 6.725086726e-03 3.630397006e+03 3.642756792e+03 3.404527577e-03 4.298747738e+03 4.310245846e+03 3.624818943e+03 3.636966106e+03 4.270431212e+03 4.282547984e+03 4.268389499e+03 4.280244962e+03 4.232689933e+03 4.244516637e+03 2.072777330e+03 4.240770046e+03 3.595067799e+03 2.784904142e+03 4.241460778e+03 3.590006846e+03 4.219932774e+03 4.217996639e+03 4.183175260e+03 1.343628523e+02 4.347784457e+02 6.279108553e+02 -6.453937241e+02 8.185145513e+02 6.670000000e-05 5.160000000e-05 -2.263868066e-01 6.590000000e-06 5.620000000e-06 -1.471927162e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.910000000e+00 2.365081322e+03 2.410021303e+03 1.900145269e-02 4.306915506e+03 4.318235753e+03 2.628388573e-03 2.813938177e+03 2.832778153e+03 6.695234651e-03 3.637670575e+03 3.650005769e+03 3.390959617e-03 4.307510495e+03 4.319003966e+03 3.632121552e+03 3.644245677e+03 4.279292843e+03 4.291408223e+03 4.277265728e+03 4.289119353e+03 4.241500332e+03 4.253324249e+03 2.072594363e+03 4.249492771e+03 3.602365638e+03 2.790752011e+03 4.250182059e+03 3.597331790e+03 4.228769877e+03 4.226848753e+03 4.191965094e+03 1.343507572e+02 4.345334138e+02 6.205239354e+02 -6.368736903e+02 8.176366345e+02 6.640000000e-05 5.140000000e-05 -2.259036145e-01 6.420000000e-06 5.480000000e-06 -1.464174455e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.920000000e+00 2.365395461e+03 2.410430908e+03 1.903928871e-02 4.315685129e+03 4.327000878e+03 2.622005326e-03 2.819610119e+03 2.838404220e+03 6.665496255e-03 3.644949022e+03 3.657259735e+03 3.377471958e-03 4.316278688e+03 4.327767594e+03 3.639428868e+03 3.651530058e+03 4.288159634e+03 4.300273700e+03 4.286147095e+03 4.297998959e+03 4.250315806e+03 4.262137016e+03 2.072412385e+03 4.258220632e+03 3.609667924e+03 2.796602540e+03 4.258908483e+03 3.604661019e+03 4.237611847e+03 4.235705706e+03 4.200759692e+03 1.343386698e+02 4.342610552e+02 6.129802550e+02 -6.282244076e+02 8.168124587e+02 6.650000000e-05 5.150000000e-05 -2.255639098e-01 6.290000000e-06 5.350000000e-06 -1.494435612e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.930000000e+00 2.365709457e+03 2.410840405e+03 1.907713058e-02 4.324460163e+03 4.335771485e+03 2.615661000e-03 2.825285414e+03 2.844033648e+03 6.635872634e-03 3.652232311e+03 3.664518655e+03 3.364064303e-03 4.325052298e+03 4.336536709e+03 3.646740856e+03 3.658819215e+03 4.297031568e+03 4.309144398e+03 4.295033583e+03 4.306883761e+03 4.259136335e+03 4.270954918e+03 2.072231430e+03 4.266953612e+03 3.616974616e+03 2.802455663e+03 4.267640030e+03 3.611994495e+03 4.246458666e+03 4.244567483e+03 4.209559039e+03 1.343265904e+02 4.339569370e+02 6.052835453e+02 -6.194410526e+02 8.160378472e+02 6.660000000e-05 5.160000000e-05 -2.252252252e-01 6.150000000e-06 5.230000000e-06 -1.495934959e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.940000000e+00 2.366023350e+03 2.411249833e+03 1.911497747e-02 4.333240592e+03 4.344547557e+03 2.609355362e-03 2.830964004e+03 2.849666385e+03 6.606364883e-03 3.659520404e+03 3.671782492e+03 3.350736366e-03 4.333831307e+03 4.345311294e+03 3.654057480e+03 3.666113114e+03 4.305908628e+03 4.318020299e+03 4.303925176e+03 4.315773742e+03 4.267961903e+03 4.279777939e+03 2.072051534e+03 4.275691693e+03 3.624285675e+03 2.808311315e+03 4.276376683e+03 3.619332180e+03 4.255310319e+03 4.253434069e+03 4.218363119e+03 1.343145191e+02 4.336156322e+02 5.974378892e+02 -6.105184956e+02 8.153089542e+02 6.630000000e-05 5.130000000e-05 -2.262443439e-01 6.000000000e-06 5.110000000e-06 -1.483333333e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.950000000e+00 2.366337182e+03 2.411659232e+03 1.915282860e-02 4.342026398e+03 4.353329076e+03 2.603088178e-03 2.836645833e+03 2.855302379e+03 6.576974039e-03 3.666813265e+03 3.679051209e+03 3.337487855e-03 4.342615698e+03 4.354091331e+03 3.661378707e+03 3.673411721e+03 4.314790797e+03 4.326901387e+03 4.312821857e+03 4.324668888e+03 4.276792494e+03 4.288606061e+03 2.071872734e+03 4.284434858e+03 3.631601061e+03 2.814169431e+03 4.285118427e+03 3.626674039e+03 4.264166792e+03 4.262305449e+03 4.227171916e+03 1.343024561e+02 4.332304366e+02 5.894480092e+02 -6.014512838e+02 8.146222457e+02 6.640000000e-05 5.140000000e-05 -2.259036145e-01 5.860000000e-06 5.000000000e-06 -1.467576792e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.960000000e+00 2.366650996e+03 2.412068645e+03 1.919068309e-02 4.350817565e+03 4.362116026e+03 2.596859219e-03 2.842330846e+03 2.860941578e+03 6.547701144e-03 3.674110858e+03 3.686324773e+03 3.324318488e-03 4.351405455e+03 4.362876805e+03 3.668704505e+03 3.680715004e+03 4.323678061e+03 4.335787646e+03 4.321723612e+03 4.333569182e+03 4.285628092e+03 4.297439271e+03 2.071695068e+03 4.293183092e+03 3.638920736e+03 2.820029943e+03 4.293865245e+03 3.634020034e+03 4.273028070e+03 4.271181611e+03 4.235985417e+03 1.342904016e+02 4.327929874e+02 5.813196997e+02 -5.922336776e+02 8.139744818e+02 6.650000000e-05 5.120000000e-05 -2.300751880e-01 5.730000000e-06 4.870000000e-06 -1.500872600e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.970000000e+00 2.366964838e+03 2.412478116e+03 1.922854008e-02 4.359614077e+03 4.370908391e+03 2.590668250e-03 2.848018991e+03 2.866583937e+03 6.518547156e-03 3.681413151e+03 3.693603149e+03 3.311227979e-03 4.360200562e+03 4.371667699e+03 3.676034842e+03 3.688022933e+03 4.332570404e+03 4.344679062e+03 4.330630427e+03 4.342474611e+03 4.294468683e+03 4.306277553e+03 2.071518578e+03 4.301936380e+03 3.646244663e+03 2.825892790e+03 4.302617122e+03 3.641370130e+03 4.281894142e+03 4.280062541e+03 4.244803610e+03 1.342783558e+02 4.322927508e+02 5.730604000e+02 -5.828596892e+02 8.133626985e+02 6.650000000e-05 5.120000000e-05 -2.300751880e-01 5.620000000e-06 4.760000000e-06 -1.530249110e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.980000000e+00 2.367278749e+03 2.412887685e+03 1.926639868e-02 4.368415917e+03 4.379706153e+03 2.584515036e-03 2.853710225e+03 2.872229414e+03 6.489512958e-03 3.688720110e+03 3.700886306e+03 3.298216041e-03 4.369001002e+03 4.380463997e+03 3.683369689e+03 3.695335478e+03 4.341467812e+03 4.353575619e+03 4.339542286e+03 4.351385159e+03 4.303314252e+03 4.315120893e+03 2.071343300e+03 4.310694705e+03 3.653572805e+03 2.831757912e+03 4.311374042e+03 3.648724295e+03 4.290764992e+03 4.288948226e+03 4.253626480e+03 1.342663188e+02 4.317163317e+02 5.646801793e+02 -5.733233728e+02 8.127842041e+02 6.620000000e-05 5.130000000e-05 -2.250755287e-01 5.470000000e-06 4.650000000e-06 -1.499085923e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
3.990000000e+00 2.367592755e+03 2.413297377e+03 1.930425806e-02 4.377223061e+03 4.388509290e+03 2.578399312e-03 2.859404524e+03 2.877877990e+03 6.460599139e-03 3.696031710e+03 3.708174218e+03 3.285282354e-03 4.377806752e+03 4.389265673e+03 3.690709021e+03 3.702652615e+03 4.350370262e+03 4.362477293e+03 4.348459168e+03 4.360300803e+03 4.312164780e+03 4.323969270e+03 2.071169257e+03 4.319458045e+03 3.660905130e+03 2.837625266e+03 4.320135983e+03 3.656082498e+03 4.299640600e+03 4.297838647e+03 4.262454009e+03 1.342542902e+02 4.310466107e+02 5.561938384e+02 -5.636200956e+02 8.122366283e+02 6.630000000e-05 5.110000000e-05 -2.292609351e-01 5.350000000e-06 4.540000000e-06 -1.514018692e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.000000000e+00 2.367912118e+03 2.413712415e+03 1.934205980e-02 4.386037784e+03 4.397320103e+03 2.572325786e-03 2.865094167e+03 2.883522153e+03 6.431895415e-03 3.703346121e+03 3.715465115e+03 3.272444142e-03 4.386620083e+03 4.398075029e+03 3.698051022e+03 3.709972589e+03 4.359279956e+03 4.371386317e+03 4.357383287e+03 4.369223789e+03 4.321022257e+03 4.332824705e+03 2.071001724e+03 4.328228654e+03 3.668239754e+03 2.843486675e+03 4.328905195e+03 3.663442868e+03 4.308523148e+03 4.306735999e+03 4.271288170e+03 1.342422996e+02 4.302621247e+02 5.476527986e+02 -5.537822297e+02 8.117187090e+02 6.640000000e-05 5.110000000e-05 -2.304216867e-01 5.230000000e-06 4.440000000e-06 -1.510516252e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.010000000e+00 2.368226963e+03 2.414122994e+03 1.937991241e-02 4.394855710e+03 4.406134161e+03 2.566284912e-03 2.870793199e+03 2.889175567e+03 6.403236564e-03 3.710666529e+03 3.722762069e+03 3.259667953e-03 4.395436624e+03 4.406887639e+03 3.705398865e+03 3.717298458e+03 4.368192657e+03 4.380298399e+03 4.366310386e+03 4.378149802e+03 4.329882831e+03 4.341683290e+03 2.070830790e+03 4.337002194e+03 3.675579962e+03 2.849357067e+03 4.337677346e+03 3.670808677e+03 4.317408444e+03 4.315636066e+03 4.280125152e+03 1.342302964e+02 4.293306102e+02 5.390036512e+02 -5.437124267e+02 8.112254406e+02 6.610000000e-05 5.090000000e-05 -2.299546142e-01 5.100000000e-06 4.330000000e-06 -1.509803922e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.020000000e+00 2.368542809e+03 2.414534596e+03 1.941775635e-02 4.403679222e+03 4.414953881e+03 2.560281575e-03 2.876494562e+03 2.894831380e+03 6.374709659e-03 3.717991435e+03 3.730063645e+03 3.246971092e-03 4.404258757e+03 4.415705915e+03 3.712751062e+03 3.724628798e+03 4.377110677e+03 4.389215880e+03 4.375242789e+03 4.387081198e+03 4.338748617e+03 4.350547169e+03 2.070661964e+03 4.345781023e+03 3.682924186e+03 2.855228899e+03 4.346454792e+03 3.678178368e+03 4.326298771e+03 4.324541145e+03 4.288967041e+03 1.342183059e+02 4.282129694e+02 5.303168236e+02 -5.334453244e+02 8.107562885e+02 6.620000000e-05 5.100000000e-05 -2.296072508e-01 5.000000000e-06 4.230000000e-06 -1.540000000e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.030000000e+00 2.368859233e+03 2.414946798e+03 1.945559460e-02 4.412508104e+03 4.423779040e+03 2.554315084e-03 2.882198385e+03 2.900489712e+03 6.346310958e-03 3.725320761e+03 3.737369761e+03 3.234352178e-03 4.413086265e+03 4.424529636e+03 3.720107540e+03 3.731963530e+03 4.386033804e+03 4.398138547e+03 4.384180285e+03 4.396017761e+03 4.347619415e+03 4.359416140e+03 2.070494832e+03 4.354564929e+03 3.690272350e+03 2.861102309e+03 4.355237321e+03 3.685551868e+03 4.335193926e+03 4.333451033e+03 4.297813645e+03 1.342063273e+02 4.268558445e+02 5.216372499e+02 -5.229705786e+02 8.103095479e+02 6.630000000e-05 5.100000000e-05 -2.307692308e-01 4.880000000e-06 4.130000000e-06 -1.536885246e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.040000000e+00 2.369176368e+03 2.415359731e+03 1.949342549e-02 4.421342376e+03 4.432609660e+03 2.548385282e-03 2.887904609e+03 2.906150511e+03 6.318041806e-03 3.732654494e+03 3.744680402e+03 3.221811088e-03 4.421919168e+03 4.433358825e+03 3.727468285e+03 3.739302643e+03 4.394962060e+03 4.407066421e+03 4.393122895e+03 4.404959516e+03 4.356495245e+03 4.368290225e+03 2.070329520e+03 4.363353931e+03 3.697624431e+03 2.866977215e+03 4.364024951e+03 3.692929156e+03 4.344093930e+03 4.342365752e+03 4.306664986e+03 1.341943611e+02 4.251871198e+02 -5.122776000e+02 5.130279291e+02 8.098835692e+02 6.600000000e-05 5.080000000e-05 -2.303030303e-01 4.760000000e-06 4.040000000e-06 -1.512605042e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.050000000e+00 2.369494344e+03 2.415773525e+03 1.953124734e-02 4.430182058e+03 4.441445761e+03 2.542492003e-03 2.893613131e+03 2.911813679e+03 6.289903780e-03 3.739992598e+03 3.751995535e+03 3.209347735e-03 4.430757487e+03 4.442193499e+03 3.734833269e+03 3.746646109e+03 4.403895465e+03 4.415999522e+03 4.402070642e+03 4.413906482e+03 4.365376127e+03 4.377169441e+03 2.070166151e+03 4.372148047e+03 3.704980384e+03 2.872853495e+03 4.372817701e+03 3.700310193e+03 4.352998804e+03 4.351285325e+03 4.315521081e+03 1.341824079e+02 4.231101215e+02 -5.013540511e+02 5.045745615e+02 8.094767961e+02 6.610000000e-05 5.090000000e-05 -2.299546142e-01 4.650000000e-06 3.950000000e-06 -1.505376344e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.060000000e+00 2.369813310e+03 2.416188325e+03 1.956905820e-02 4.439027177e+03 4.450287369e+03 2.536635090e-03 2.899323842e+03 2.917479114e+03 6.261898562e-03 3.747335043e+03 3.759315131e+03 3.196962073e-03 4.439601247e+03 4.451033688e+03 3.742202462e+03 3.753993900e+03 4.412834046e+03 4.424937878e+03 4.411023554e+03 4.422858690e+03 4.374262086e+03 4.386053817e+03 2.070004867e+03 4.380947301e+03 3.712340169e+03 2.878731017e+03 4.381615596e+03 3.707694941e+03 4.361908574e+03 4.360209779e+03 4.324381957e+03 1.341704684e+02 4.204980983e+02 -4.901863218e+02 4.963915191e+02 8.090877804e+02 6.610000000e-05 5.070000000e-05 -2.329803328e-01 4.550000000e-06 3.850000000e-06 -1.538461538e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.070000000e+00 2.370133427e+03 2.416604292e+03 1.960685602e-02 4.447877763e+03 4.459134516e+03 2.530814396e-03 2.905036632e+03 2.923146711e+03 6.234027898e-03 3.754681797e+03 3.766639160e+03 3.184654079e-03 4.448450481e+03 4.459879421e+03 3.749575840e+03 3.761345993e+03 4.421777835e+03 4.433881521e+03 4.419981663e+03 4.431816172e+03 4.383153153e+03 4.394943382e+03 2.069845819e+03 4.389751723e+03 3.719703742e+03 2.884609646e+03 4.390418665e+03 3.715083362e+03 4.370823274e+03 4.369139149e+03 4.333247644e+03 1.341585433e+02 4.171923526e+02 -4.787592673e+02 4.886234654e+02 8.087151683e+02 6.590000000e-05 5.070000000e-05 -2.306525038e-01 4.430000000e-06 3.760000000e-06 -1.512415350e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.080000000e+00 2.370454988e+03 2.417021717e+03 1.964463755e-02 4.456733903e+03 4.467987289e+03 2.525029871e-03 2.910751421e+03 2.928816401e+03 6.206294164e-03 3.762032876e+03 3.773967639e+03 3.172423945e-03 4.457305275e+03 4.468730788e+03 3.756953420e+03 3.768702408e+03 4.430726918e+03 4.442830539e+03 4.428945059e+03 4.440779017e+03 4.392049413e+03 4.403838223e+03 2.069689291e+03 4.398561396e+03 3.727071103e+03 2.890489266e+03 4.399226990e+03 3.722475458e+03 4.379742987e+03 4.378073520e+03 4.342118224e+03 1.341466333e+02 4.130112967e+02 -4.670581585e+02 4.814381417e+02 8.083577338e+02 6.590000000e-05 5.050000000e-05 -2.336874052e-01 4.330000000e-06 3.660000000e-06 -1.547344111e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.090000000e+00 2.370778089e+03 2.417440694e+03 1.968240106e-02 4.465595602e+03 4.476845693e+03 2.519281298e-03 2.916467994e+03 2.934487972e+03 6.178699230e-03 3.769388191e+03 3.781300482e+03 3.160271640e-03 4.466165633e+03 4.477587792e+03 3.764335122e+03 3.776063065e+03 4.439681299e+03 4.451784935e+03 4.437913747e+03 4.449747233e+03 4.400950867e+03 4.412738342e+03 2.069535375e+03 4.407376319e+03 3.734442153e+03 2.896369642e+03 4.408040573e+03 3.729871136e+03 4.388667721e+03 4.387012902e+03 4.350993701e+03 1.341347395e+02 4.077732991e+02 -4.550615973e+02 4.749967885e+02 8.080142139e+02 6.600000000e-05 5.060000000e-05 -2.333333333e-01 4.240000000e-06 3.580000000e-06 -1.556603774e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.100000000e+00 2.371102663e+03 2.417861156e+03 1.972014690e-02 4.474462790e+03 4.485709658e+03 2.513568313e-03 2.922186572e+03 2.940161646e+03 6.151241195e-03 3.776747789e+03 3.788637733e+03 3.148196478e-03 4.475031487e+03 4.486450364e+03 3.771720992e+03 3.783428013e+03 4.448640915e+03 4.460744645e+03 4.446887664e+03 4.458720754e+03 4.409857464e+03 4.421643686e+03 2.069383995e+03 4.416196425e+03 3.741816922e+03 2.902250966e+03 4.416859345e+03 3.737270431e+03 4.397597411e+03 4.395957231e+03 4.359874023e+03 1.341228624e+02 4.013412533e+02 -4.427524695e+02 4.694202387e+02 8.076836571e+02 6.570000000e-05 5.060000000e-05 -2.298325723e-01 4.140000000e-06 3.500000000e-06 -1.545893720e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.110000000e+00 2.371429809e+03 2.418284196e+03 1.975786381e-02 4.483335893e+03 4.494579613e+03 2.507891530e-03 2.927906409e+03 2.945836707e+03 6.123931626e-03 3.784111611e+03 3.795979344e+03 3.136200645e-03 4.483903262e+03 4.495318933e+03 3.779110984e+03 3.790797212e+03 4.457606179e+03 4.469710089e+03 4.455867230e+03 4.467700006e+03 4.418769590e+03 4.430554645e+03 2.069236226e+03 4.425022123e+03 3.749195322e+03 2.908132430e+03 4.425683715e+03 3.744673262e+03 4.406532464e+03 4.404906920e+03 4.368759567e+03 1.341110036e+02 3.936509417e+02 -4.301017563e+02 4.647440495e+02 8.073646400e+02 6.580000000e-05 5.040000000e-05 -2.340425532e-01 4.040000000e-06 3.420000000e-06 -1.534653465e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.120000000e+00 2.371759350e+03 2.418709638e+03 1.979555302e-02 4.492214793e+03 4.503455439e+03 2.502250468e-03 2.933627743e+03 2.951513390e+03 6.096767683e-03 3.791479682e+03 3.803325338e+03 3.124283270e-03 4.492780841e+03 4.504193381e+03 3.786505126e+03 3.798170690e+03 4.466576980e+03 4.478681154e+03 4.464852335e+03 4.476684878e+03 4.427687147e+03 4.439471123e+03 2.069091886e+03 4.433853293e+03 3.756577361e+03 2.914014245e+03 4.434513566e+03 3.752079643e+03 4.415472771e+03 4.413861861e+03 4.377650236e+03 1.340991642e+02 3.847270013e+02 -4.170849733e+02 4.609198526e+02 8.070562956e+02 6.590000000e-05 5.050000000e-05 -2.336874052e-01 3.950000000e-06 3.340000000e-06 -1.544303797e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.130000000e+00 2.372091869e+03 2.419138061e+03 1.983320825e-02 4.501099693e+03 4.512337342e+03 2.496645261e-03 2.939350360e+03 2.957191494e+03 6.069754207e-03 3.798852029e+03 3.810675748e+03 3.112445212e-03 4.501664426e+03 4.513073914e+03 3.793903452e+03 3.805548486e+03 4.475553519e+03 4.487658042e+03 4.473843184e+03 4.485675575e+03 4.436610330e+03 4.448393315e+03 2.068951539e+03 4.442690128e+03 3.763963036e+03 2.919896134e+03 4.443349089e+03 3.759489577e+03 4.424418527e+03 4.422822253e+03 4.386546221e+03 1.340873455e+02 3.746510821e+02 -4.036720464e+02 4.578362445e+02 8.067575685e+02 6.560000000e-05 5.020000000e-05 -2.347560976e-01 3.850000000e-06 3.250000000e-06 -1.558441558e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.140000000e+00 2.372427816e+03 2.419569912e+03 1.987082455e-02 4.509990736e+03 4.521225465e+03 2.491075913e-03 2.945074128e+03 2.962870901e+03 6.042894580e-03 3.806228678e+03 3.818030602e+03 3.100687048e-03 4.510554162e+03 4.521960677e+03 3.801305997e+03 3.812930639e+03 4.484535937e+03 4.496640898e+03 4.482839922e+03 4.494672246e+03 4.445539280e+03 4.457321365e+03 2.068815618e+03 4.451532760e+03 3.771352341e+03 2.925777909e+03 4.452190417e+03 3.766903067e+03 4.433369873e+03 4.431788239e+03 4.395447657e+03 1.340755492e+02 3.635226632e+02 -3.898274956e+02 4.553585871e+02 8.064674364e+02 6.570000000e-05 5.030000000e-05 -2.343987823e-01 3.760000000e-06 3.180000000e-06 -1.542553191e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.150000000e+00 2.372767839e+03 2.420005838e+03 1.990839501e-02 4.518888147e+03 4.530120036e+03 2.485542568e-03 2.950798868e+03 2.968551446e+03 6.016193698e-03 3.813609684e+03 3.825389962e+03 3.089009767e-03 4.519450274e+03 4.530853896e+03 3.808712823e+03 3.820317218e+03 4.493524456e+03 4.505629946e+03 4.491842777e+03 4.503675120e+03 4.454474216e+03 4.466255494e+03 2.068684749e+03 4.460381399e+03 3.778745291e+03 2.931659316e+03 4.461037760e+03 3.774320137e+03 4.442327022e+03 4.440760042e+03 4.404354755e+03 1.340637771e+02 3.514287886e+02 -3.755098309e+02 4.533584811e+02 8.061848357e+02 6.570000000e-05 5.010000000e-05 -2.374429224e-01 3.680000000e-06 3.100000000e-06 -1.576086957e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.160000000e+00 2.373112779e+03 2.420446677e+03 1.994591175e-02 4.527792222e+03 4.539021353e+03 2.480045509e-03 2.956524626e+03 2.974233192e+03 5.989656165e-03 3.820995234e+03 3.832754020e+03 3.077414490e-03 4.528353059e+03 4.539753872e+03 3.816124130e+03 3.827708428e+03 4.502519370e+03 4.514625483e+03 4.500852050e+03 4.512684502e+03 4.463415429e+03 4.475195998e+03 2.068559734e+03 4.469236320e+03 3.786142022e+03 2.937540324e+03 4.469891395e+03 3.781740933e+03 4.451290260e+03 4.449737951e+03 4.413267796e+03 1.340520310e+02 3.384257555e+02 -3.606665966e+02 4.517271779e+02 8.059085756e+02 6.550000000e-05 5.020000000e-05 -2.335877863e-01 3.580000000e-06 3.030000000e-06 -1.536312849e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.170000000e+00 2.373463383e+03 2.420893169e+03 1.998336557e-02 4.536703222e+03 4.547929679e+03 2.474584828e-03 2.962251003e+03 2.979915761e+03 5.963288783e-03 3.828385313e+03 3.840122770e+03 3.065902731e-03 4.537262778e+03 4.548660869e+03 3.823539913e+03 3.835104273e+03 4.511520937e+03 4.523627770e+03 4.509868006e+03 4.521700659e+03 4.472363176e+03 4.484143136e+03 2.068441304e+03 4.478097766e+03 3.793542469e+03 2.943420423e+03 4.478751566e+03 3.789165402e+03 4.460259839e+03 4.458722226e+03 4.422187028e+03 1.340403137e+02 3.245478138e+02 -3.452473249e+02 4.503797239e+02 8.056376875e+02 6.550000000e-05 5.020000000e-05 -2.335877863e-01 3.510000000e-06 2.960000000e-06 -1.566951567e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.180000000e+00 2.373821057e+03 2.421346718e+03 2.002074262e-02 4.545621670e+03 4.556845542e+03 2.469161150e-03 2.967977878e+03 2.985599061e+03 5.937100600e-03 3.835780172e+03 3.847496474e+03 3.054476870e-03 4.546179955e+03 4.557575417e+03 3.830960438e+03 3.842505031e+03 4.520529673e+03 4.532637330e+03 4.518891171e+03 4.530724123e+03 4.481317965e+03 4.493097422e+03 2.068330814e+03 4.486966228e+03 3.800946808e+03 2.949299366e+03 4.487618763e+03 3.796593733e+03 4.469236259e+03 4.467713379e+03 4.431112941e+03 1.340286282e+02 3.097893690e+02 -3.291805452e+02 4.492497053e+02 8.053707898e+02 6.560000000e-05 5.000000000e-05 -2.378048780e-01 3.430000000e-06 2.880000000e-06 -1.603498542e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.190000000e+00 2.374187292e+03 2.421808811e+03 2.005802965e-02 4.554548110e+03 4.565769492e+03 2.463775068e-03 2.973705750e+03 2.991283614e+03 5.911097274e-03 3.843180325e+03 3.854875657e+03 3.043138980e-03 4.555105136e+03 4.566498066e+03 3.838386234e+03 3.849911243e+03 4.529546116e+03 4.541654707e+03 4.527922099e+03 4.539755454e+03 4.490280344e+03 4.502059411e+03 2.068229682e+03 4.495842203e+03 3.808355456e+03 2.955177512e+03 4.496493487e+03 3.804026363e+03 4.478220038e+03 4.476711940e+03 4.440046058e+03 1.340169764e+02 2.941099049e+02 -3.123758215e+02 4.482865204e+02 8.051063355e+02 6.530000000e-05 5.010000000e-05 -2.327718224e-01 3.340000000e-06 2.820000000e-06 -1.556886228e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.200000000e+00 2.374564677e+03 2.422282029e+03 2.009519973e-02 4.563483537e+03 4.574702532e+03 2.458427883e-03 2.979433900e+03 2.996968758e+03 5.885298593e-03 3.850586054e+03 3.862260624e+03 3.031894281e-03 4.564039319e+03 4.575429823e+03 3.845817606e+03 3.857323236e+03 4.538571244e+03 4.550680893e+03 4.536961786e+03 4.548795658e+03 4.499251268e+03 4.511030071e+03 2.068140423e+03 4.504726630e+03 3.815768576e+03 2.961053916e+03 4.505376678e+03 3.811463474e+03 4.487212127e+03 4.485718879e+03 4.448987301e+03 1.340053647e+02 2.774434258e+02 -2.947300350e+02 4.474514468e+02 8.048424896e+02 6.540000000e-05 4.980000000e-05 -2.385321101e-01 3.270000000e-06 2.750000000e-06 -1.590214067e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.210000000e+00 2.374955883e+03 2.422769034e+03 2.013222703e-02 4.572428958e+03 4.583645678e+03 2.453120785e-03 2.985162688e+03 3.002654901e+03 5.859718304e-03 3.857998085e+03 3.869652123e+03 3.020747481e-03 4.572983512e+03 4.584371709e+03 3.853255302e+03 3.864741781e+03 4.547606053e+03 4.559716893e+03 4.546011251e+03 4.557845766e+03 4.508231741e+03 4.520010415e+03 2.068065604e+03 4.513620443e+03 3.823186743e+03 2.966928686e+03 4.514269274e+03 3.818905665e+03 4.496213487e+03 4.494735179e+03 4.457937635e+03 1.339937967e+02 2.596900177e+02 -2.761151614e+02 4.467145030e+02 8.045772111e+02 6.550000000e-05 4.990000000e-05 -2.381679389e-01 3.190000000e-06 2.690000000e-06 -1.567398119e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.220000000e+00 2.375365442e+03 2.423274348e+03 2.016906755e-02 4.581386121e+03 4.592600695e+03 2.447856136e-03 2.990892189e+03 3.008342200e+03 5.834383080e-03 3.865417457e+03 3.877051231e+03 3.009707074e-03 4.581939467e+03 4.593325491e+03 3.860700391e+03 3.872167986e+03 4.556652264e+03 4.568764451e+03 4.555072251e+03 4.566907552e+03 4.517223473e+03 4.529002176e+03 2.068009595e+03 4.522525275e+03 3.830610780e+03 2.972801530e+03 4.523172910e+03 3.826353792e+03 4.505225781e+03 4.503762539e+03 4.466898705e+03 1.339822789e+02 2.407025272e+02 -2.563624304e+02 4.460508505e+02 8.043075621e+02 6.520000000e-05 4.970000000e-05 -2.377300613e-01 3.110000000e-06 2.620000000e-06 -1.575562701e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.230000000e+00 2.375799800e+03 2.423804408e+03 2.020566206e-02 4.590357510e+03 4.601570089e+03 2.442637352e-03 2.996623866e+03 3.014032222e+03 5.809322918e-03 3.872846197e+03 3.884460027e+03 2.998784230e-03 4.590909675e+03 4.602293686e+03 3.868154939e+03 3.879603969e+03 4.565712329e+03 4.577826046e+03 4.564147288e+03 4.575983546e+03 4.526228926e+03 4.538007845e+03 2.067978576e+03 4.531443436e+03 3.838042408e+03 2.978673424e+03 4.532089905e+03 3.833809612e+03 4.514251371e+03 4.512803369e+03 4.475872871e+03 1.339708171e+02 2.202699590e+02 -2.352440993e+02 4.454389897e+02 8.040294487e+02 6.530000000e-05 4.970000000e-05 -2.388973966e-01 3.040000000e-06 2.560000000e-06 -1.578947368e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.240000000e+00 2.376270236e+03 2.424370469e+03 2.024190326e-02 4.599347528e+03 4.610558303e+03 2.437470733e-03 3.002358603e+03 3.019726047e+03 5.784600308e-03 3.880287215e+03 3.891881513e+03 2.988000157e-03 4.599898546e+03 4.611280748e+03 3.875621900e+03 3.887052776e+03 4.574790581e+03 4.586906062e+03 4.573240778e+03 4.585078208e+03 4.535252411e+03 4.547031781e+03 2.067983411e+03 4.540379046e+03 3.845484068e+03 2.984544469e+03 4.541024387e+03 3.841275620e+03 4.523294441e+03 4.521861934e+03 4.484864278e+03 1.339594212e+02 1.981037670e+02 -2.124590007e+02 4.448579391e+02 8.037366395e+02 6.500000000e-05 4.950000000e-05 -2.384615385e-01 2.960000000e-06 2.490000000e-06 -1.587837838e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.250000000e+00 2.376795772e+03 2.424991519e+03 2.027761388e-02 4.608363606e+03 4.619572838e+03 2.432367119e-03 3.008099357e+03 3.025426950e+03 5.760312429e-03 3.887746013e+03 3.899321349e+03 2.977389878e-03 4.608913529e+03 4.620294200e+03 3.883106833e+03 3.894520120e+03 4.583894343e+03 4.596011906e+03 4.582360176e+03 4.594199074e+03 4.544301236e+03 4.556081379e+03 2.068042388e+03 4.549339061e+03 3.852940539e+03 2.990416400e+03 4.549983330e+03 3.848756651e+03 4.532362050e+03 4.530945423e+03 4.493879951e+03 1.339481005e+02 1.738151385e+02 -1.876093650e+02 4.442845541e+02 8.034193135e+02 6.510000000e-05 4.960000000e-05 -2.380952381e-01 2.890000000e-06 2.440000000e-06 -1.557093426e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.260000000e+00 2.377414172e+03 2.425705264e+03 2.031244367e-02 4.617420555e+03 4.628628645e+03 2.427348720e-03 3.013852156e+03 3.031141575e+03 5.736651264e-03 3.895233619e+03 3.906790867e+03 2.967023106e-03 4.617969463e+03 4.629349030e+03 3.890620808e+03 3.902017374e+03 4.593038204e+03 4.605158330e+03 4.591520309e+03 4.603361130e+03 4.553389937e+03 4.565171340e+03 2.068191816e+03 4.558337380e+03 3.860421583e+03 2.996293066e+03 4.558980664e+03 3.856262527e+03 4.541468262e+03 4.540068138e+03 4.502933868e+03 1.339368605e+02 1.469022568e+02 -1.601885173e+02 4.436867229e+02 8.030598617e+02 6.480000000e-05 4.940000000e-05 -2.376543210e-01 2.820000000e-06 2.370000000e-06 -1.595744681e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.270000000e+00 2.378210153e+03 2.426596286e+03 2.034560879e-02 4.626551682e+03 4.637759352e+03 2.422467262e-03 3.019629688e+03 3.036884010e+03 5.714052397e-03 3.902774472e+03 3.914315199e+03 2.957057199e-03 4.627099707e+03 4.638478938e+03 3.898188198e+03 3.909569581e+03 4.602254970e+03 4.614378504e+03 4.600754447e+03 4.612598003e+03 4.562551119e+03 4.574334645e+03 2.068513148e+03 4.567405406e+03 3.867949324e+03 3.002182837e+03 4.568047849e+03 3.863815332e+03 4.550644709e+03 4.549262177e+03 4.512057418e+03 1.339256812e+02 1.170165761e+02 -1.298519769e+02 4.430110430e+02 8.026245759e+02 6.450000000e-05 4.920000000e-05 -2.372093023e-01 2.750000000e-06 2.310000000e-06 -1.600000000e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.280000000e+00 2.379382191e+03 2.427862739e+03 2.037526724e-02 4.635835146e+03 4.647043904e+03 2.417850794e-03 3.025454076e+03 3.042679740e+03 5.693579697e-03 3.910422738e+03 3.921950140e+03 2.947866021e-03 4.636382512e+03 4.647762989e+03 3.905862494e+03 3.917231797e+03 4.611621657e+03 4.623750265e+03 4.610140371e+03 4.621988326e+03 4.571860928e+03 4.583648307e+03 2.069197363e+03 4.576617423e+03 3.875574143e+03 3.008099169e+03 4.577259268e+03 3.871464837e+03 4.559965703e+03 4.558602655e+03 4.521324049e+03 1.339144204e+02 8.581962451e+01 -9.829132742e+01 4.421701423e+02 8.020559317e+02 6.420000000e-05 4.890000000e-05 -2.383177570e-01 2.670000000e-06 2.250000000e-06 -1.573033708e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
4.290000000e+00 2.381080436e+03 2.429654625e+03 2.040006212e-02 4.645329613e+03 4.656541899e+03 2.413668566e-03 3.031187584e+03 3.048395586e+03 5.676983695e-03 3.918155884e+03 3.929674480e+03 2.939800261e-03 4.645876407e+03 4.657260543e+03 3.913618948e+03 3.924980734e+03 4.621196009e+03 4.633332012e+03 4.619735091e+03 4.631590008e+03 4.581372337e+03 4.593166144e+03 2.070390230e+03 4.586032343e+03 3.883277363e+03 3.013899442e+03 4.586673672e+03 3.879190165e+03 4.569487569e+03 4.568145387e+03 4.530785790e+03 1.339039630e+02 6.395477718e+01 -7.623354506e+01 4.412186601e+02 8.014131518e+02 6.360000000e-05 4.840000000e-05 -2.389937107e-01 2.590000000e-06 2.180000000e-06 -1.583011583e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00
# 4.300000000e+00 2.378176902e+03 2.426856502e+03 2.046929309e-02 4.653004684e+03 4.664202644e+03 2.406608351e-03 3.037687677e+03 3.054791745e+03 5.630621016e-03 3.925119546e+03 3.936596739e+03 2.924036393e-03 4.653548363e+03 4.664917434e+03 3.920580816e+03 3.931901701e+03 4.628986059e+03 4.641105884e+03 4.627515179e+03 4.639357515e+03 4.589147682e+03 4.600925754e+03 2.067130977e+03 4.593725553e+03 3.890358358e+03 3.020628849e+03 4.594363559e+03 3.886267484e+03 4.577277869e+03 4.575930908e+03 4.538573282e+03 1.338892130e+02 1.677590624e+02 -1.814253522e+02 4.442660750e+02 8.034290095e+02 6.480000000e-05 4.930000000e-05 -2.391975309e-01 2.560000000e-06 2.150000000e-06 -1.601562500e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 [ MuSqWrongsign ]
# 4.310000000e+00 2.377943141e+03 2.426722151e+03 2.051311066e-02 4.661743920e+03 4.672938033e+03 2.401271498e-03 3.043978225e+03 3.061027036e+03 5.600832011e-03 3.932624787e+03 3.944080520e+03 2.912999186e-03 4.662286027e+03 4.673651033e+03 3.928094318e+03 3.939394423e+03 4.637820118e+03 4.649936809e+03 4.636355643e+03 4.648196916e+03 4.597945202e+03 4.609720237e+03 2.066452344e+03 4.602425151e+03 3.897895924e+03 3.027029962e+03 4.603061525e+03 3.893811976e+03 4.586079252e+03 4.584742209e+03 4.547346008e+03 1.338764590e+02 2.150979330e+02 -2.299089449e+02 4.454866193e+02 8.041048153e+02 6.520000000e-05 4.940000000e-05 -2.423312883e-01 2.510000000e-06 2.100000000e-06 -1.633466135e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 [ MuSqWrongsign ]
# 4.320000000e+00 2.377904349e+03 2.426782215e+03 2.055501756e-02 4.670565365e+03 4.681756400e+03 2.396077268e-03 3.050246888e+03 3.067243999e+03 5.572372394e-03 3.940170088e+03 3.951605715e+03 2.902318064e-03 4.671106062e+03 4.682467831e+03 3.935650100e+03 3.946930862e+03 4.646734467e+03 4.658849124e+03 4.645278070e+03 4.657119148e+03 4.606821401e+03 4.618594421e+03 2.065963643e+03 4.611201815e+03 3.905463246e+03 3.033396885e+03 4.611836737e+03 3.901388472e+03 4.594958453e+03 4.593632757e+03 4.556194334e+03 1.338640002e+02 2.514653571e+02 -2.675277583e+02 4.466697345e+02 8.046548578e+02 6.530000000e-05 4.950000000e-05 -2.419601838e-01 2.460000000e-06 2.060000000e-06 -1.626016260e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 [ MuSqWrongsign ]
# 4.330000000e+00 2.377948688e+03 2.426925127e+03 2.059608731e-02 4.679424535e+03 4.690612855e+03 2.390960556e-03 3.056497142e+03 3.073444178e+03 5.544594139e-03 3.947730597e+03 3.959146702e+03 2.891814761e-03 4.679963895e+03 4.691322816e+03 3.943222330e+03 3.954484371e+03 4.655685520e+03 4.667798667e+03 4.654237948e+03 4.666079239e+03 4.615733314e+03 4.627504811e+03 2.065556786e+03 4.620013889e+03 3.913040610e+03 3.039739492e+03 4.620647440e+03 3.908976258e+03 4.603873256e+03 4.602559528e+03 4.565076954e+03 1.338517168e+02 2.816847771e+02 -2.991807358e+02 4.479663559e+02 8.051535825e+02 6.540000000e-05 4.950000000e-05 -2.431192661e-01 2.400000000e-06 2.010000000e-06 -1.625000000e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 [ MuSqWrongsign ]
# 4.340000000e+00 2.378038454e+03 2.427113295e+03 2.063668928e-02 4.688306379e+03 4.699492209e+03 2.385899857e-03 3.062734067e+03 3.079631984e+03 5.517265625e-03 3.955299394e+03 3.966696312e+03 2.881429883e-03 4.688844439e+03 4.700200754e+03 3.950803610e+03 3.962047287e+03 4.664658548e+03 4.676770507e+03 4.663220207e+03 4.675061965e+03 4.624666520e+03 4.636436799e+03 2.065195243e+03 4.628847289e+03 3.920623052e+03 3.046064911e+03 4.629479513e+03 3.916569888e+03 4.612809365e+03 4.611507938e+03 4.573980005e+03 1.338395529e+02 3.079119637e+02 -3.271209716e+02 4.494963114e+02 8.056315313e+02 6.510000000e-05 4.930000000e-05 -2.427035330e-01 2.340000000e-06 1.960000000e-06 -1.623931624e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 [ MuSqWrongsign ]
# 4.350000000e+00 2.378156229e+03 2.427329350e+03 2.067699352e-02 4.697203918e+03 4.708387419e+03 2.380884712e-03 3.068960956e+03 3.085810392e+03 5.490274004e-03 3.962873659e+03 3.974251606e+03 2.871135545e-03 4.697740705e+03 4.709094585e+03 3.958390882e+03 3.969616432e+03 4.673646735e+03 4.685757729e+03 4.672217873e+03 4.684060277e+03 4.633614351e+03 4.645383629e+03 2.064862121e+03 4.637695474e+03 3.928208689e+03 3.052377503e+03 4.638326400e+03 3.924167241e+03 4.621760158e+03 4.620471232e+03 4.582897074e+03 1.338274769e+02 3.311048333e+02 -3.524330739e+02 4.513960400e+02 8.061031465e+02 6.520000000e-05 4.940000000e-05 -2.423312883e-01 2.280000000e-06 1.910000000e-06 -1.622807018e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 [ MuSqWrongsign ]
# 4.360000000e+00 2.378293938e+03 2.427565257e+03 2.071708564e-02 4.706113870e+03 4.717295176e+03 2.375910577e-03 3.075181134e+03 3.091982568e+03 5.463559196e-03 3.970452769e+03 3.981811918e+03 2.860920233e-03 4.706649402e+03 4.718000987e+03 3.965983377e+03 3.977190984e+03 4.682646875e+03 4.694757081e+03 4.681227659e+03 4.693070857e+03 4.642573717e+03 4.654342172e+03 2.064549520e+03 4.646555372e+03 3.935797397e+03 3.058681119e+03 4.647185021e+03 3.931768045e+03 4.630722504e+03 4.629446213e+03 4.591825182e+03 1.338154645e+02 3.517325748e+02 -3.757736859e+02 4.538565194e+02 8.065773553e+02 6.530000000e-05 4.940000000e-05 -2.434915773e-01 2.230000000e-06 1.870000000e-06 -1.614349776e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 [ MuSqWrongsign ]
# 4.370000000e+00 2.378445901e+03 2.427815352e+03 2.075702052e-02 4.715033936e+03 4.726213158e+03 2.370973861e-03 3.081395696e+03 3.098149505e+03 5.437084609e-03 3.978035802e+03 3.989376287e+03 2.850774992e-03 4.715568228e+03 4.726917634e+03 3.973580080e+03 3.984769888e+03 4.691656725e+03 4.703766289e+03 4.690247271e+03 4.702091387e+03 4.651542424e+03 4.663310203e+03 2.064251929e+03 4.655424825e+03 3.943388595e+03 3.064977261e+03 4.656053213e+03 3.939371629e+03 4.639694226e+03 4.638430660e+03 4.600762220e+03 1.338035072e+02 3.699278234e+02 -3.975481320e+02 4.571523481e+02 8.070601842e+02 6.540000000e-05 4.950000000e-05 -2.431192661e-01 2.180000000e-06 1.830000000e-06 -1.605504587e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 [ MuSqWrongsign ]
# 4.380000000e+00 2.378609059e+03 2.428076586e+03 2.079682948e-02 4.723962850e+03 4.735140090e+03 2.366072601e-03 3.087605936e+03 3.104312439e+03 5.410827262e-03 3.985622526e+03 3.996944467e+03 2.840695587e-03 4.724495913e+03 4.735843246e+03 3.981180695e+03 3.992352830e+03 4.700675054e+03 4.712784101e+03 4.699275444e+03 4.711120588e+03 4.660519280e+03 4.672286514e+03 2.063966356e+03 4.664302651e+03 3.950982269e+03 3.071267478e+03 4.664929791e+03 3.946977913e+03 4.648674120e+03 4.647423344e+03 4.609707040e+03 1.337915938e+02 3.856001181e+02 -4.180405648e+02 4.616581994e+02 8.075563606e+02 6.540000000e-05 4.930000000e-05 -2.461773700e-01 2.130000000e-06 1.780000000e-06 -1.643192488e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 [ MuSqWrongsign ]
# 4.390000000e+00 2.378780094e+03 2.428345657e+03 2.083654697e-02 4.732899261e+03 4.744074604e+03 2.361204612e-03 3.093813344e+03 3.110472792e+03 5.384761679e-03 3.993212731e+03 4.004516224e+03 2.830676436e-03 4.733431104e+03 4.744776454e+03 3.988784959e+03 3.999939524e+03 4.709700544e+03 4.721809182e+03 4.708310833e+03 4.720157102e+03 4.669503020e+03 4.681269821e+03 2.063689558e+03 4.673187567e+03 3.958578383e+03 3.077553446e+03 4.673813470e+03 3.954586809e+03 4.657660901e+03 4.656422958e+03 4.618658421e+03 1.337797205e+02 3.985473267e+02 -4.374778936e+02 4.678025177e+02 8.080707318e+02 6.550000000e-05 4.930000000e-05 -2.473282443e-01 2.080000000e-06 1.740000000e-06 -1.634615385e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 [ MuSqWrongsign ]
# 4.400000000e+00 2.378957882e+03 2.428621446e+03 2.087618457e-02 4.741842678e+03 4.753016210e+03 2.356369050e-03 3.100018596e+03 3.116631219e+03 5.358878545e-03 4.000806399e+03 4.012091539e+03 2.820716350e-03 4.742373311e+03 4.753716763e+03 3.996392818e+03 4.007529912e+03 4.718732721e+03 4.730841047e+03 4.717352950e+03 4.729200434e+03 4.678493185e+03 4.690259661e+03 2.063420427e+03 4.682079119e+03 3.966177028e+03 3.083835976e+03 4.682703795e+03 3.962198373e+03 4.666654103e+03 4.665429024e+03 4.627615924e+03 1.337678796e+02 4.086331196e+02 -4.560094919e+02 4.758693454e+02 8.086070375e+02 6.560000000e-05 4.940000000e-05 -2.469512195e-01 2.040000000e-06 1.700000000e-06 -1.666666667e-01 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 0.000000000e+00 0.000000000e+00 -1.000000000e+00 [ MuSqWrongsign ]



# Figure 4, 1-loop pole masses
# m12 = 1.000000000e+03, m0 = 1.000000000e+03
# A0 = 0.000000000e+00, tanBeta = 1.000000000e+01
# alphasMZ = 1.187000000e-01, Mt = 1.735000000e+02, mb(mb) = 4.180000000e+00
# Q/MSUSY       Q/GeV           mgluinopole     msuLpole       	mstop1pole      mstop2pole
5.000000000e-01 9.243495472e+02 2.222489273e+03 2.213725151e+03 1.701533114e+03 2.030694332e+03 # 
5.750000000e-01 1.058067544e+03 2.223336212e+03 2.214120408e+03 1.701593493e+03 2.031010073e+03 # 
6.500000000e-01 1.191237035e+03 2.223961128e+03 2.214321875e+03 1.701568385e+03 2.031175626e+03 # 
7.250000000e-01 1.323926482e+03 2.224427287e+03 2.214391143e+03 1.701486903e+03 2.031238585e+03 # 
8.000000000e-01 1.456189568e+03 2.224776197e+03 2.214367479e+03 1.701367302e+03 2.031229314e+03 # 
8.750000000e-01 1.588069480e+03 2.225036260e+03 2.214277003e+03 1.701221520e+03 2.031168018e+03 # 
9.500000000e-01 1.719601688e+03 2.225227581e+03 2.214137681e+03 1.701057619e+03 2.031068607e+03 # 
1.025000000e+00 1.850815832e+03 2.225364792e+03 2.213962221e+03 1.700881193e+03 2.030940925e+03 # 
1.100000000e+00 1.981737034e+03 2.225458797e+03 2.213759815e+03 1.700696206e+03 2.030792099e+03 # 
1.175000000e+00 2.112386850e+03 2.225517880e+03 2.213537241e+03 1.700505515e+03 2.030627389e+03 # 
1.250000000e+00 2.242783971e+03 2.225548447e+03 2.213299578e+03 1.700311208e+03 2.030450741e+03 # 
1.325000000e+00 2.372944755e+03 2.225555522e+03 2.213050682e+03 1.700114832e+03 2.030265154e+03 # 
1.400000000e+00 2.502883635e+03 2.225543099e+03 2.212793517e+03 1.699917535e+03 2.030072935e+03 # 
1.475000000e+00 2.632613433e+03 2.225514389e+03 2.212530383e+03 1.699720182e+03 2.029875877e+03 # 
1.550000000e+00 2.762145616e+03 2.225471998e+03 2.212263078e+03 1.699523423e+03 2.029675385e+03 # 
1.625000000e+00 2.891490495e+03 2.225418063e+03 2.211993018e+03 1.699327746e+03 2.029472565e+03 # 
1.700000000e+00 3.020657392e+03 2.225354349e+03 2.211721326e+03 1.699133520e+03 2.029268298e+03 # 
1.775000000e+00 3.149654775e+03 2.225282325e+03 2.211448894e+03 1.698941019e+03 2.029063283e+03 # 
1.850000000e+00 3.278490367e+03 2.225203223e+03 2.211176433e+03 1.698750448e+03 2.028858081e+03 # 
1.925000000e+00 3.407171238e+03 2.225118078e+03 2.210904514e+03 1.698561955e+03 2.028653140e+03 # 
2.000000000e+00 3.535703887e+03 2.225027772e+03 2.210633590e+03 1.698375647e+03 2.028448823e+03 # 



# Figure 4, 2-loop pole masses, gluino re-expanded about both gluino and squark
# m12 = 1.000000000e+03, m0 = 1.000000000e+03
# A0 = 0.000000000e+00, tanBeta = 1.000000000e+01
# alphasMZ = 1.187000000e-01, Mt = 1.735000000e+02, mb(mb) = 4.180000000e+00
# Q/MSUSY       Q/GeV           mgluinopole     msuLpole       	mstop1pole      mstop2pole
5.000000000e-01 9.243495472e+02 2.251772205e+03 2.227920359e+03 1.715516904e+03 2.045869538e+03 # 
5.750000000e-01 1.058067544e+03 2.251820195e+03 2.227748536e+03 1.714942448e+03 2.045554470e+03 # 
6.500000000e-01 1.191237035e+03 2.251864790e+03 2.227618951e+03 1.714605994e+03 2.045385478e+03 # 
7.250000000e-01 1.323926482e+03 2.251905980e+03 2.227517249e+03 1.714429931e+03 2.045313323e+03 # 
8.000000000e-01 1.456189568e+03 2.251943967e+03 2.227434671e+03 1.714365396e+03 2.045307344e+03 # 
8.750000000e-01 1.588069480e+03 2.251979015e+03 2.227365618e+03 1.714380267e+03 2.045347601e+03 # 
9.500000000e-01 1.719601688e+03 2.252011398e+03 2.227306371e+03 1.714452683e+03 2.045420669e+03 # 
1.025000000e+00 1.850815832e+03 2.252041375e+03 2.227254387e+03 1.714567345e+03 2.045517255e+03 # 
1.100000000e+00 1.981737034e+03 2.252070088e+03 2.227207880e+03 1.714713289e+03 2.045630775e+03 # 
1.175000000e+00 2.112386850e+03 2.252095718e+03 2.227165565e+03 1.714882507e+03 2.045756477e+03 # 
1.250000000e+00 2.242783971e+03 2.252119628e+03 2.227126507e+03 1.715069054e+03 2.045890874e+03 # 
1.325000000e+00 2.372944755e+03 2.252141968e+03 2.227090007e+03 1.715268450e+03 2.046031373e+03 # 
1.400000000e+00 2.502883635e+03 2.252162879e+03 2.227055540e+03 1.715477285e+03 2.046176029e+03 # 
1.475000000e+00 2.632613433e+03 2.252182482e+03 2.227022705e+03 1.715692934e+03 2.046323366e+03 # 
1.550000000e+00 2.762145616e+03 2.252200884e+03 2.226991192e+03 1.715913360e+03 2.046472258e+03 # 
1.625000000e+00 2.891490495e+03 2.252218185e+03 2.226960761e+03 1.716136972e+03 2.046621840e+03 # 
1.700000000e+00 3.020657392e+03 2.252234471e+03 2.226931221e+03 1.716362520e+03 2.046771448e+03 # 
1.775000000e+00 3.149654775e+03 2.252249821e+03 2.226902422e+03 1.716589018e+03 2.046920570e+03 # 
1.850000000e+00 3.278490367e+03 2.252264306e+03 2.226874244e+03 1.716815687e+03 2.047068809e+03 # 
1.925000000e+00 3.407171238e+03 2.252277988e+03 2.226846591e+03 1.717041907e+03 2.047215864e+03 # 
2.000000000e+00 3.535703887e+03 2.252290927e+03 2.226819386e+03 1.717267189e+03 2.047361502e+03 # 



# Figure 4, 2-loop pole masses, gluino re-expanded about gluino only
# m12 = 1.000000000e+03, m0 = 1.000000000e+03
# A0 = 0.000000000e+00, tanBeta = 1.000000000e+01
# alphasMZ = 1.187000000e-01, Mt = 1.735000000e+02, mb(mb) = 4.180000000e+00
# Q/MSUSY       Q/GeV           mgluinopole     msuLpole       	mstop1pole      mstop2pole
5.000000000e-01 9.243495472e+02 2.248894937e+03 2.227920359e+03 1.715516904e+03 2.045869538e+03 # 
5.750000000e-01 1.058067544e+03 2.249047487e+03 2.227748536e+03 1.714942448e+03 2.045554470e+03 # 
6.500000000e-01 1.191237035e+03 2.249203674e+03 2.227618951e+03 1.714605994e+03 2.045385478e+03 # 
7.250000000e-01 1.323926482e+03 2.249358436e+03 2.227517249e+03 1.714429931e+03 2.045313323e+03 # 
8.000000000e-01 1.456189568e+03 2.249509355e+03 2.227434671e+03 1.714365396e+03 2.045307344e+03 # 
8.750000000e-01 1.588069480e+03 2.249655319e+03 2.227365618e+03 1.714380267e+03 2.045347601e+03 # 
9.500000000e-01 1.719601688e+03 2.249795889e+03 2.227306371e+03 1.714452683e+03 2.045420669e+03 # 
1.025000000e+00 1.850815832e+03 2.249930980e+03 2.227254387e+03 1.714567345e+03 2.045517255e+03 # 
1.100000000e+00 1.981737034e+03 2.250060699e+03 2.227207880e+03 1.714713289e+03 2.045630775e+03 # 
1.175000000e+00 2.112386850e+03 2.250186079e+03 2.227165565e+03 1.714882507e+03 2.045756477e+03 # 
1.250000000e+00 2.242783971e+03 2.250305503e+03 2.227126507e+03 1.715069054e+03 2.045890874e+03 # 
1.325000000e+00 2.372944755e+03 2.250420320e+03 2.227090007e+03 1.715268450e+03 2.046031373e+03 # 
1.400000000e+00 2.502883635e+03 2.250530785e+03 2.227055540e+03 1.715477285e+03 2.046176029e+03 # 
1.475000000e+00 2.632613433e+03 2.250637150e+03 2.227022705e+03 1.715692934e+03 2.046323366e+03 # 
1.550000000e+00 2.762145616e+03 2.250739658e+03 2.226991192e+03 1.715913360e+03 2.046472258e+03 # 
1.625000000e+00 2.891490495e+03 2.250838536e+03 2.226960761e+03 1.716136972e+03 2.046621840e+03 # 
1.700000000e+00 3.020657392e+03 2.250934000e+03 2.226931221e+03 1.716362520e+03 2.046771448e+03 # 
1.775000000e+00 3.149654775e+03 2.251026249e+03 2.226902422e+03 1.716589018e+03 2.046920570e+03 # 
1.850000000e+00 3.278490367e+03 2.251115471e+03 2.226874244e+03 1.716815687e+03 2.047068809e+03 # 
1.925000000e+00 3.407171238e+03 2.251201837e+03 2.226846591e+03 1.717041907e+03 2.047215864e+03 # 
2.000000000e+00 3.535703887e+03 2.251285509e+03 2.226819386e+03 1.717267189e+03 2.047361502e+03 # 



# Figure 4, 2-loop pole masses, no re-expansion
# m12 = 1.000000000e+03, m0 = 1.000000000e+03
# A0 = 0.000000000e+00, tanBeta = 1.000000000e+01
# alphasMZ = 1.187000000e-01, Mt = 1.735000000e+02, mb(mb) = 4.180000000e+00
# Q/MSUSY       Q/GeV           mgluinopole     msuLpole       	mstop1pole      mstop2pole
5.000000000e-01 9.243495472e+02 2.252517507e+03 2.227920359e+03 1.715516904e+03 2.045869538e+03 # 
5.750000000e-01 1.058067544e+03 2.251937060e+03 2.227748536e+03 1.714942448e+03 2.045554470e+03 # 
6.500000000e-01 1.191237035e+03 2.251465187e+03 2.227618951e+03 1.714605994e+03 2.045385478e+03 # 
7.250000000e-01 1.323926482e+03 2.251070671e+03 2.227517249e+03 1.714429931e+03 2.045313323e+03 # 
8.000000000e-01 1.456189568e+03 2.250733404e+03 2.227434671e+03 1.714365396e+03 2.045307344e+03 # 
8.750000000e-01 1.588069480e+03 2.250439821e+03 2.227365618e+03 1.714380267e+03 2.045347601e+03 # 
9.500000000e-01 1.719601688e+03 2.250180416e+03 2.227306371e+03 1.714452683e+03 2.045420669e+03 # 
1.025000000e+00 1.850815832e+03 2.249948326e+03 2.227254387e+03 1.714567345e+03 2.045517255e+03 # 
1.100000000e+00 1.981737034e+03 2.249738459e+03 2.227207880e+03 1.714713289e+03 2.045630775e+03 # 
1.175000000e+00 2.112386850e+03 2.249546953e+03 2.227165565e+03 1.714882507e+03 2.045756477e+03 # 
1.250000000e+00 2.242783971e+03 2.249370826e+03 2.227126507e+03 1.715069054e+03 2.045890874e+03 # 
1.325000000e+00 2.372944755e+03 2.249207732e+03 2.227090007e+03 1.715268450e+03 2.046031373e+03 # 
1.400000000e+00 2.502883635e+03 2.249055800e+03 2.227055540e+03 1.715477285e+03 2.046176029e+03 # 
1.475000000e+00 2.632613433e+03 2.248913518e+03 2.227022705e+03 1.715692934e+03 2.046323366e+03 # 
1.550000000e+00 2.762145616e+03 2.248779649e+03 2.226991192e+03 1.715913360e+03 2.046472258e+03 # 
1.625000000e+00 2.891490495e+03 2.248653172e+03 2.226960761e+03 1.716136972e+03 2.046621840e+03 # 
1.700000000e+00 3.020657392e+03 2.248533232e+03 2.226931221e+03 1.716362520e+03 2.046771448e+03 # 
1.775000000e+00 3.149654775e+03 2.248419113e+03 2.226902422e+03 1.716589018e+03 2.046920570e+03 # 
1.850000000e+00 3.278490367e+03 2.248310206e+03 2.226874244e+03 1.716815687e+03 2.047068809e+03 # 
1.925000000e+00 3.407171238e+03 2.248205990e+03 2.226846591e+03 1.717041907e+03 2.047215864e+03 # 
2.000000000e+00 3.535703887e+03 2.248106017e+03 2.226819386e+03 1.717267189e+03 2.047361502e+03 # 



